Cubic maps from the group of order $3$

The purpose of this note is to classify unital cubic maps from the cyclic group of order $3$ into an arbitrary non-abelian group. We show that the universal group admitting a unital cubic map from the cyclic group of order $3$ is infinite, give a concrete presentation and provide an infinite representation of it in ${\rm PSL}_3(\mathbb C)$, whose image is an arithmetic lattice commensurable with ${\rm PSL}_3(\mathbb Z[\omega])$, where $\omega$ is a primitive cube root of unity. As a consequence we obtain the existence of finite nilpotent groups of arbitrarily large nilpotency class admitting a unital cubic map from $C_3$ whose image generates the group.

==> anc/char0cert.m <==
SetQuitOnError(true);

///////////////////////////////////////////////////////////////////////////////
// char0cert.m
//
// Deterministic certificate transcript for main.tex (Theorem \ref{thm:arithmetic}, characteristic 0).
//
// We study the finitely presented group
//   Γ = < a,b | (b a)^3, (a b^-1 a)^3, [b a, a b^-1 a] >,
// and certify that the explicit matrices A,B in SL(3,E) (E=Q(ω,r), r^3=1-ω)
// define a PROJECTIVE representation Γ -> PSL(3,E) (relators map to scalars in μ_3).
//
// We then certify the index-3 character χ: Γ -> μ_3 (on generators χ(a)=ω^2,
// χ(b)=ω), its kernel Λ, and explicit Schreier generators
//   h1=ab^{-2}, h2=ba, h3=b^2ab^{-1}, h4=b^3.
//
// Finally we certify that the corresponding matrices
//   H1=AB^{-2}, H2=BA, H3=B^2AB^{-1}, H4=B^3
// lie in SL(3,R) with R=Z[ω], and we certify explicit STANDARD elementary
// unipotents E_ij(x) inside Λ (all six root groups), and also explicit
// level-3 congruence unipotents E_ij(3), E_ij(3ω), using only the generators
// H1..H4 and their inverses.
//
// Run (on Magma server):
//   magma -b char0cert.m > char0cert.txt
///////////////////////////////////////////////////////////////////////////////

///////////////////////////////////////////////////////////////////////////////
// toggles
///////////////////////////////////////////////////////////////////////////////

PrintMatrices := true;
PrintWords := true;

///////////////////////////////////////////////////////////////////////////////
// formatting and helpers (Hrc2-style)
///////////////////////////////////////////////////////////////////////////////

procedure Hdr(s)
  printf "\n==================================================================\n%o\n==================================================================\n", s;
end procedure;

procedure SayWord(tag, w)
  if not PrintWords then return; end if;
  printf "\n%o (word in a,b):\n  %o\n", tag, w;
end procedure;

procedure SayHWord(tag, s)
  if not PrintWords then return; end if;
  printf "\n%o (word in H1..H4):\n  %o\n", tag, s;
end procedure;

function Comm(X,Y)
  return X*Y*(X^-1)*(Y^-1);
end function;

function EijUnip(F, i, j, x)
  I := IdentityMatrix(F,3);
  M := ZeroMatrix(F,3,3);
  M[i,j] := x;
  return I + M;
end function;

function IsScalarMatrix(M)
  n := Nrows(M);
  if Ncols(M) ne n then return false; end if;
  for i in [1..n] do for j in [1..n] do
    if (i ne j) and (M[i,j] ne 0) then return false; end if;
  end for; end for;
  return (M[1,1] eq M[2,2]) and (M[2,2] eq M[3,3]);
end function;

function IsTransvectionOverField(T)
  F := BaseRing(T);
  I := IdentityMatrix(F,3);
  N := T - I;
  return (N ne 0) and (N^2 eq 0) and (Rank(N) eq 1);
end function;

// Pretty printing in terms of ω and r (matching TeX)
function PrettyKStr(xK, omega)
  seq := Eltseq(xK);
  if #seq ne 2 then return Sprintf("%o", xK); end if;
  a := seq[1]; b := seq[2];
  if b eq 0 then return Sprintf("%o", a); end if;
  if a eq 0 then return Sprintf("(%o)*ω", b); end if;
  return Sprintf("(%o) + (%o)*ω", a, b);
end function;

function PrettyEStr(xE, omega, r)
  seq := Eltseq(xE); // c0 + c1*r + c2*r^2
  if #seq ne 3 then return Sprintf("%o", xE); end if;
  c0 := seq[1]; c1 := seq[2]; c2 := seq[3];
  s := "";
  if c0 ne 0 then s cat:= PrettyKStr(c0, omega); end if;
  if c1 ne 0 then
    if #s gt 0 then s cat:= " + "; end if;
    s cat:= Sprintf("(%o)*r", PrettyKStr(c1, omega));
  end if;
  if c2 ne 0 then
    if #s gt 0 then s cat:= " + "; end if;
    s cat:= Sprintf("(%o)*r^2", PrettyKStr(c2, omega));
  end if;
  if #s eq 0 then s := "0"; end if;
  return s;
end function;

procedure ShowPretty(name, M, omega, r)
  if not PrintMatrices then return; end if;
  printf "\n%o =\n", name;
  for i in [1..Nrows(M)] do
    printf "[";
    for j in [1..Ncols(M)] do
      if j gt 1 then printf " "; end if;
      printf "%o", PrettyEStr(M[i,j], omega, r);
    end for;
    printf "]\n";
  end for;
end procedure;

function SigmaMat(sigma, M)
  F := BaseRing(M);
  N := ZeroMatrix(F, Nrows(M), Ncols(M));
  for i in [1..Nrows(M)] do
    for j in [1..Ncols(M)] do
      N[i,j] := sigma(M[i,j]);
    end for;
  end for;
  return N;
end function;

function EntriesInRing(M, R)
  for x in Eltseq(M) do
    if not IsCoercible(R, x) then return false; end if;
  end for;
  return true;
end function;

function IsInK(xE)
  // xE in E; test whether it lies in the subfield K=Q(ω) (i.e. no r or r^2 part)
  seq := Eltseq(xE);
  if #seq ne 3 then return false; end if;
  return (seq[2] eq 0) and (seq[3] eq 0);
end function;

function KPart(xE)
  return Eltseq(xE)[1];
end function;

function MatEtoK(ME, K)
  n := Nrows(ME);
  MK := MatrixAlgebra(K, n);
  seq := [];
  for xE in Eltseq(ME) do
    if not IsInK(xE) then
      error "Matrix entry not in K";
    end if;
    Append(~seq, KPart(xE));
  end for;
  return MK!seq;
end function;

///////////////////////////////////////////////////////////////////////////////
// Schreier rewriting for ker(χ) in terms of h1..h4 (h1=ab^-2, h2=ba, h3=b^2ab^-1, h4=b^3)
//
// We use coset representatives {1,b,b^2} corresponding to χ-value ω^s (s=0,1,2).
// For a word w in the free group on {a,b} with χ(w)=1, the standard Schreier
// rewriting yields an explicit product of h_i^{±1} equal to w.
///////////////////////////////////////////////////////////////////////////////

function _ExpandSteps(steps)
  // steps is a sequence of <gen, exp> with gen=1 (a) or gen=2 (b)
  // returns a sequence of <gen, sign> with sign in {+1,-1}
  out := [];
  for t in steps do
    gen := t[1]; exp := t[2];
    if exp gt 0 then
      for k in [1..exp] do Append(~out, <gen, 1>); end for;
    elif exp lt 0 then
      for k in [1..(-exp)] do Append(~out, <gen, -1>); end for;
    end if;
  end for;
  return out;
end function;

function SchreierRewriteKerChi(steps)
  // Input: word in a,b given as steps <gen, exp>.
  // Output: sequence of <i, e> representing product of h_i^e (i in {1..4}, e=±1)
  //         and the final coset state s in {0,1,2}.
  letters := _ExpandSteps(steps);
  s := 0; // current coset rep: 0↔1, 1↔b, 2↔b^2
  seq := [];
  for L in letters do
    gen := L[1]; sign := L[2];
    if gen eq 2 then
      // b^{±1}
      if sign eq 1 then
        if s eq 2 then Append(~seq, <4, 1>); end if; // s(b^2,b)=b^3=h4
        s := (s + 1) mod 3;
      else
        if s eq 0 then Append(~seq, <4, -1>); end if; // s(1,b^-1)=b^-3=h4^-1
        s := (s + 2) mod 3;
      end if;
    else
      // a^{±1}
      if sign eq 1 then
        if s eq 0 then Append(~seq, <1, 1>); s := 2;          // s(1,a)=ab^-2=h1
        elif s eq 1 then Append(~seq, <2, 1>); s := 0;        // s(b,a)=ba=h2
        else Append(~seq, <3, 1>); s := 1;                    // s(b^2,a)=b^2ab^-1=h3
        end if;
      else
        if s eq 0 then Append(~seq, <2, -1>); s := 1;         // s(1,a^-1)=(ba)^-1=h2^-1
        elif s eq 1 then Append(~seq, <3, -1>); s := 2;       // s(b,a^-1)=(b^2ab^-1)^-1=h3^-1
        else Append(~seq, <1, -1>); s := 0;                   // s(b^2,a^-1)=(ab^-2)^-1=h1^-1
        end if;
      end if;
    end if;
  end for;
  return seq, s;
end function;

function HiSeqToString(seq)
  parts := [];
  for t in seq do
    i := t[1]; e := t[2];
    if e eq 1 then
      Append(~parts, Sprintf("H%o", i));
    else
      Append(~parts, Sprintf("H%o^-1", i));
    end if;
  end for;
  if #parts eq 0 then return "1"; end if;
  return Join(parts, "*");
end function;

function EvalHiSeq(seq, H, Hi)
  M := IdentityMatrix(BaseRing(H[1]), 3);
  for t in seq do
    i := t[1]; e := t[2];
    if e eq 1 then
      M := M * H[i];
    else
      M := M * Hi[i];
    end if;
  end for;
  return M;
end function;

///////////////////////////////////////////////////////////////////////////////
// preamble summary
///////////////////////////////////////////////////////////////////////////////

Hdr("char0cert summary (main.tex, Theorem \\ref{thm:arithmetic}, characteristic 0)");

printf "We certify the computations for Theorem \\ref{thm:arithmetic} in main.tex (characteristic 0):\n";
printf "  (1) Define Γ = <a,b | (ba)^3, (ab^-1 a)^3, [ba,ab^-1 a]> (FP group).\n";
printf "  (2) Define explicit matrices A=π(a), B=π(b) in SL(3,E), E=Q(ω,r), r^3=1-ω.\n";
printf "  (3) Projective well-definedness: relators map to scalar matrices in μ_3, hence define Γ -> PSL.\n";
printf "  (4) Define σ and certify σ(A)=ω^2 A, σ(B)=ω B.\n";
printf "  (5) Define χ:Γ->μ_3 (χ(a)=ω^2, χ(b)=ω), certify it is well-defined/surjective.\n";
printf "  (6) Schreier generators for Λ=ker(χ): h1=ab^-2, h2=ba, h3=b^2ab^-1, h4=b^3.\n";
printf "  (7) Matrices H1..H4 are in SL(3,R), R=Z[ω], and match the hard-coded matrices recorded in this certificate.\n";
printf "  (8) Explicit standard elementary unipotents E_ij(x) in all six root groups inside Λ.\n";
printf "  (9) Level-3 congruence unipotents: explicit E_ij(3) and E_ij(3ω) in Λ, hence U_±(3R) ≤ Λ.\n";
printf "  (10) Compute the index of the reduction of the projective image in PSL_3(R/3R) (finite quotient at 3).\n";
printf "  (11) Reduce Λ modulo (1-ω): certify image in K0/K1 is U_+(F3).\n";
printf "  (12) Extract the induced Lie image in K1/K2 and certify it equals the explicit 6-parameter subspace of sl_3(F3).\n";

printf "\nConventions:\n";
printf "  - Commutator: [x,y] := x*y*x^-1*y^-1.\n";
printf "  - We work with SL-lifts (det=1). Relators holding up to scalars in μ_3 define a PSL representation.\n";

///////////////////////////////////////////////////////////////////////////////
// 0) Field and ring setup
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-0) Field and ring setup");

printf "\nGoal:\n";
printf "  Work in K=Q(ω), R=Z[ω], and E=K(r) with r^3=1-ω.\n";
printf "Certificate:\n";
printf "  Print a field summary and fix the symbols (ω,r,R) used later.\n";

K<omega> := CyclotomicField(3);
R := Integers(K);
Pu<u> := PolynomialRing(K);
E<r> := ext< K | u^3 - (1 - omega) >;
OE := Integers(E);

printf "\nField summary:\n";
printf "  [E:Q] = %o\n", AbsoluteDegree(E);
printf "  Relation: r^3 = 1 - ω\n";

MA := MatrixAlgebra(E,3);

///////////////////////////////////////////////////////////////////////////////
// 1) Explicit matrices A,B (main.tex Theorem \ref{thm:arithmetic})
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-1) Explicit matrices A=π(a), B=π(b) (main.tex) and SL check");

printf "\nGoal:\n";
printf "  Define the explicit matrices A=π(a), B=π(b) from main.tex (Theorem \\ref{thm:arithmetic}) in SL(3,E).\n";
printf "Certificate:\n";
printf "  (1) Print A,B in (ω,r)-form.\n";
printf "  (2) Check det(A)=det(B)=1.\n";

A := MA![
  omega*r^2, (1/3)*(-2*omega-1)*r^2, (1/3)*(-omega-2)*r^2,
  -r^2, -omega*r^2, (1/3)*(-2*omega-1)*r^2,
  (-omega-1)*r^2, r^2, r^2
];

B := MA![
  0, 0, (1/3)*(omega+2)*r,
  r, 0, (omega+1)*r,
  0, r, omega*r
];

Ai := A^-1;
Bi := B^-1;

printf "\nChecks:\n";
printf "  det(A) = %o\n", Determinant(A);
printf "  det(B) = %o\n", Determinant(B);

ShowPretty("A", A, omega, r);
ShowPretty("B", B, omega, r);

if Determinant(A) ne 1 or Determinant(B) ne 1 then
  error "Determinant check failed for A,B.";
end if;

///////////////////////////////////////////////////////////////////////////////
// 1a) Projective well-definedness for Γ by relator-to-scalar checks
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-1a) Projective well-definedness in PSL for Γ relators");

printf "\nGoal:\n";
printf "  Verify that A,B satisfy the defining relators of Γ projectively.\n";
printf "Certificate:\n";
printf "  Evaluate each relator under a↦A, b↦B and check the resulting matrix is scalar (hence in μ_3 by det=1).\n";

Gab<a,b> := FPGroup< a, b |
  (b*a)^3,
  (a*(b^-1)*a)^3,
  ( (b*a)^-1 * (a*(b^-1)*a)^-1 * (b*a) * (a*(b^-1)*a) )
>;

GL3 := GL(3,E);
rhoGab := hom< Gab -> GL3 | GL3!A, GL3!B >;

R1 := MA!rhoGab((b*a)^3);
R2 := MA!rhoGab((a*(b^-1)*a)^3);
R3 := MA!rhoGab(( (b*a)^-1 * (a*(b^-1)*a)^-1 * (b*a) * (a*(b^-1)*a) ));

printf "\nRelator checks (true means scalar in SL_3, hence trivial in PSL_3):\n";
printf "  (ba)^3 : %o\n", IsScalarMatrix(R1);
printf "  (ab^-1 a)^3 : %o\n", IsScalarMatrix(R2);
printf "  [ba,ab^-1 a] : %o\n", IsScalarMatrix(R3);

if not IsScalarMatrix(R1) then
  ShowPretty("(ba)^3 evaluated", R1, omega, r);
  error "Projective relator (ba)^3 failed.";
end if;

// Since A,B lie in SL(3,E), a scalar relator value must be a cube root of unity.
lam1 := R1[1,1];
lam2 := R2[1,1];
lam3 := R3[1,1];
printf "\nScalar values (λ with relator = λ·I):\n";
printf "  λ1^3=1? %o\n", lam1^3 eq E!1;
printf "  λ2^3=1? %o\n", lam2^3 eq E!1;
printf "  λ3^3=1? %o\n", lam3^3 eq E!1;
if lam1^3 ne E!1 or lam2^3 ne E!1 or lam3^3 ne E!1 then
  error "A scalar relator did not land in μ_3 (unexpected).";
end if;
if not IsScalarMatrix(R2) then
  ShowPretty("(ab^-1 a)^3 evaluated", R2, omega, r);
  error "Projective relator (ab^-1 a)^3 failed.";
end if;
if not IsScalarMatrix(R3) then
  ShowPretty("[ba,ab^-1 a] evaluated", R3, omega, r);
  error "Projective relator commutator failed.";
end if;

///////////////////////////////////////////////////////////////////////////////
// 2) σ automorphism and eigen-scaling (as used in the characteristic-0 analysis)
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-2) σ automorphism and eigen-scaling σ(A)=ω^2 A, σ(B)=ω B");

printf "\nGoal:\n";
printf "  Define σ by σ(ω)=ω, σ(r)=ω r, and certify σ(A)=ω^2 A and σ(B)=ω B.\n";
printf "Certificate:\n";
printf "  Check σ(ω)=ω, (σ(r))^3=1-ω, and the two matrix equalities.\n";

sigma := hom< E -> E | omega*r >;

printf "\nBasic checks:\n";
printf "  σ(ω)=ω? %o\n", sigma(E!omega) eq E!omega;
printf "  (σ(r))^3 = 1-ω? %o\n", (sigma(r))^3 eq (1 - omega);

sA := SigmaMat(sigma, A);
sB := SigmaMat(sigma, B);

printf "\nEigen-scaling checks:\n";
printf "  σ(A) == ω^2*A ? %o\n", sA eq (omega^2)*A;
printf "  σ(B) == ω*B ? %o\n", sB eq (omega)*B;

if sA ne (omega^2)*A or sB ne (omega)*B then
  error "σ-eigen scaling check failed.";
end if;

///////////////////////////////////////////////////////////////////////////////
// 3) Character χ: Γ -> μ_3, and Schreier generators for Λ=ker(χ)
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-3) Character χ and Schreier generators h1..h4 for Λ=ker(χ)");

printf "\nGoal:\n";
printf "  Define χ(a)=ω^2, χ(b)=ω and certify χ is a well-defined surjective homomorphism Γ->μ_3.\n";
printf "  Then certify that Λ=ker(χ) has index 3 and is generated by h1..h4.\n";
printf "Certificate:\n";
printf "  (1) Define χ on the FP group and check χ(relators)=1.\n";
printf "  (2) Check #Image(χ)=3 and Index(Ker(χ))=3.\n";
printf "  (3) Schreier words: h1=ab^-2, h2=ba, h3=b^2ab^-1, h4=b^3 generate an index-3 subgroup.\n";

C3<c3> := CyclicGroup(3);
chi := hom< Gab -> C3 | c3^2, c3 >; // a↦ω^2, b↦ω

rel1 := (b*a)^3;
rel2 := (a*(b^-1)*a)^3;
rel3 := ( (b*a)^-1 * (a*(b^-1)*a)^-1 * (b*a) * (a*(b^-1)*a) );

printf "\nχ(relators) = 1?  %o %o %o\n", chi(rel1) eq Identity(C3), chi(rel2) eq Identity(C3), chi(rel3) eq Identity(C3);
if chi(rel1) ne Identity(C3) or chi(rel2) ne Identity(C3) or chi(rel3) ne Identity(C3) then
  error "χ does not descend to Γ (unexpected).";
end if;

printf "#Image(χ) = %o\n", #Image(chi);
if #Image(chi) ne 3 then error "χ is not surjective (unexpected)."; end if;

KerChi := Kernel(chi);
printf "Index of Kernel(χ) in Γ (should be 3): %o\n", Index(Gab, KerChi);
if Index(Gab, KerChi) ne 3 then error "Index(KerChi) != 3"; end if;

// Schreier generators with coset reps {1,b,b^2}
//   h1 = a b^{-2}, h2 = b a, h3 = b^2 a b^{-1}, h4 = b^3
h1 := a * b^-2;
h2 := b * a;
h3 := b^2 * a * b^-1;
h4 := b^3;

SayWord("h1", h1);
SayWord("h2", h2);
SayWord("h3", h3);
SayWord("h4", h4);

Hker := sub< Gab | h1, h2, h3, h4 >;
idxHker := Index(Gab, Hker);
printf "\nIndex of subgroup generated by Schreier words (should be 3): %o\n", idxHker;
if idxHker ne 3 then error "Schreier index check failed."; end if;

///////////////////////////////////////////////////////////////////////////////
// 4) Integral matrices H1..H4 = images of h1..h4, and Appendix check
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-4) Integral subgroup Λ in SL(3,R): H1..H4 and Appendix matrices");

printf "\nGoal:\n";
printf "  Evaluate H_i = h_i(A,B) in SL(3,E), show entries lie in K=Q(ω) and in R=Z[ω],\n";
printf "  and match the hard-coded matrices recorded in this certificate transcript.\n";
printf "Certificate:\n";
printf "  (1) Define H1..H4 as words in A,B.\n";
printf "  (2) Coerce entries to K and check integrality in R.\n";
printf "  (3) Hard equality checks against the explicit 3x3 matrices over K.\n";

H1E := A*(B^-2);
H2E := B*A;
H3E := (B^2)*A*(B^-1);
H4E := (B^3);

MK := MatrixAlgebra(K,3);

H1m := MatEtoK(H1E, K);
H2m := MatEtoK(H2E, K);
H3m := MatEtoK(H3E, K);
H4m := MatEtoK(H4E, K);

printf "\ndet(H1..H4) = %o %o %o %o\n", Determinant(H1m), Determinant(H2m), Determinant(H3m), Determinant(H4m);
if &or[ Determinant(M) ne 1 : M in [H1m,H2m,H3m,H4m] ] then error "det(Hi) != 1"; end if;

printf "H1..H4 entries in R=Z[ω]? %o\n", &and[ EntriesInRing(M, R) : M in [H1m,H2m,H3m,H4m] ];
if not &and[ EntriesInRing(M, R) : M in [H1m,H2m,H3m,H4m] ] then error "Integrality in R failed for some Hi"; end if;

App1 := MK![ 2*omega+2, -omega-1, omega,
            2*omega+1, -omega-1, -1,
            -3,        -omega+1, -omega-1 ];

App2 := MK![ -omega-1, 1, 1,
             0,        1, omega+1,
             0,        0, omega ];

App3 := MK![ omega,    0, 0,
             0,       -omega-1, 1,
             -2*omega-1, 0, 1 ];

App4 := MK![ 1,       omega, 0,
             omega+2, omega, omega,
             2*omega+1, 0, omega ];

printf "\nAppendix matrix match? %o %o %o %o\n", H1m eq App1, H2m eq App2, H3m eq App3, H4m eq App4;
if H1m ne App1 or H2m ne App2 or H3m ne App3 or H4m ne App4 then
  error "Appendix matrices mismatch.";
end if;

H1i := H1m^-1; H2i := H2m^-1; H3i := H3m^-1; H4i := H4m^-1;

///////////////////////////////////////////////////////////////////////////////
// 5) Explicit standard elementary unipotents in Λ (all 6 root groups)
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-5) Explicit standard elementary unipotents inside Λ (all 6 root groups)");

printf "\nGoal:\n";
printf "  Certify explicit STANDARD E_ij(x) inside the integral subgroup Λ=⟨H1..H4⟩ ≤ SL(3,R).\n";
printf "Certificate:\n";
printf "  Construct and certify:\n";
printf "    E21(2ω+1), E32(-ω-2), E31(-3ω), E13(1), E12(1-ω), and E23(2ω+1).\n";
printf "  All elements are built as explicit words in H1..H4 (no external dependencies).\n";

// For word constructions we work purely in Λ=⟨H1..H4⟩.
H := [* H1m, H2m, H3m, H4m *];
Hi := [* H1i, H2i, H3i, H4i *];

// Define kernel words in the free group on {a,b} and Schreier-rewrite them in h1..h4.
// v(a,b) = b^2 a b^{-1} a^{-1} b^2 ∈ ker(χ)
steps_v := [ <2,2>, <1,1>, <2,-1>, <1,-1>, <2,2> ];
seq_v, sv := SchreierRewriteKerChi(steps_v);
if sv ne 0 then error "v not in ker(χ) (unexpected)"; end if;
wv := HiSeqToString(seq_v);
SayHWord("v", wv);
Vlam := EvalHiSeq(seq_v, H, Hi);

// g21(a,b) = a b^2 a^{-1} b ∈ ker(χ)
steps_g21 := [ <1,1>, <2,2>, <1,-1>, <2,1> ];
seq_g21, sg21 := SchreierRewriteKerChi(steps_g21);
if sg21 ne 0 then error "g21 not in ker(χ) (unexpected)"; end if;
wg21 := HiSeqToString(seq_g21);
SayHWord("g21", wg21);
G21lam := EvalHiSeq(seq_g21, H, Hi);

// X21 = g21 * v * g21^{-1}  (still in ker(χ))
X21 := G21lam * Vlam * (G21lam^-1);
wX21 := Sprintf("(%o)*(%o)*(%o)^-1", wg21, wv, wg21);
SayHWord("X21", wX21);

// E21(2ω+1) via conjugation by H3
T21 := H3m * X21 * (H3m^-1);
T21_expected := EijUnip(K,2,1,2*omega + 1);

printf "\nLower simple root: E21(2ω+1)\n";
printf "  Check: T21 == E21(2ω+1)? %o\n", T21 eq T21_expected;
if T21 ne T21_expected then error "T21 equality failed"; end if;
SayHWord("E21(2ω+1)", Sprintf("H3*(%o)*H3^-1", wX21));

// E32(-ω-2) via conjugation by the explicit word W32
W32 :=
  H1i*H4i*H4i*H2m*H3m*H2m*H1i*H1m*H4i*H2i*H2m*H3i*H4m*H3i*
  H3i*H4m*H2i*H2m*H4i*H3i*H1i*H1i*H4i*H3m*H4m*H2i*H3m*H3i*
  H3i*H1i*H1m*H1m*H2m*H2m*H1m;

wW32 := "H1^-1*H4^-1*H4^-1*H2*H3*H2*H1^-1*H1*H4^-1*H2^-1*H2*H3^-1*H4*H3^-1*"
  cat "H3^-1*H4*H2^-1*H2*H4^-1*H3^-1*H1^-1*H1^-1*H4^-1*H3*H4*H2^-1*H3*H3^-1*"
  cat "H3^-1*H1^-1*H1*H1*H2*H2*H1";
SayHWord("W32", wW32);

// X32 = (b^2 a b^{-2} a) v (b^2 a b^{-2} a)^{-1} ∈ ker(χ)
steps_X32 := [ <2,2>, <1,1>, <2,-2>, <1,1>, <2,2>, <1,1>, <2,-1>, <1,-1>, <2,2>, <1,-1>, <2,2>, <1,-1>, <2,-2> ];
seq_X32, sX32 := SchreierRewriteKerChi(steps_X32);
if sX32 ne 0 then error "X32 not in ker(χ) (unexpected)"; end if;
wX32 := HiSeqToString(seq_X32);
SayHWord("X32", wX32);
X32 := EvalHiSeq(seq_X32, H, Hi);

T32 := W32 * X32 * (W32^-1);
T32_expected := EijUnip(K,3,2,-omega - 2);

printf "\nLower simple root: E32(-ω-2)\n";
printf "  Check: T32 == E32(-ω-2)? %o\n", T32 eq T32_expected;
if T32 ne T32_expected then error "T32 equality failed"; end if;
SayHWord("E32(-ω-2)", Sprintf("(%o)*(%o)*(%o)^-1", wW32, wX32, wW32));

// Long root lower: [E32(-ω-2),E21(2ω+1)] = E31(-3ω)
T31 := Comm(T32, T21);

printf "\nLong root lower: E31(-3ω)\n";
printf "  Scalar check: (-ω-2)(2ω+1) = %o,  -3ω = %o\n", (-omega-2)*(2*omega+1), -3*omega;
printf "  Check: [T32,T21] == E31(-3ω)? %o\n", T31 eq EijUnip(K,3,1,-3*omega);
if T31 ne EijUnip(K,3,1,-3*omega) then error "T31 commutator identity failed"; end if;
SayHWord("E31(-3ω)", "[E32(-ω-2),E21(2ω+1)]");

// Upper long root: E13(1) (explicit Λ-word)
T13 := H4i*H3m*H4m*H2i*H4m*H2m*H4i*H1i*H2m*H4i*H3i*H4m;

wT13 := "H4^-1*H3*H4*H2^-1*H4*H2*H4^-1*H1^-1*H2*H4^-1*H3^-1*H4";
SayHWord("E13(1)", wT13);

printf "\nUpper long root: E13(1)\n";
printf "  Check: T13 == E13(1)? %o\n", T13 eq EijUnip(K,1,3,1);
if T13 ne EijUnip(K,1,3,1) then error "T13 equality failed"; end if;

// Upper simple root: E12(1-ω) (explicit Λ-word)
T12 := H3i*H4m*H4m*H1m*H2m*H3i*H2m*H1m*H3m*H1i*H4i*H4i*H1i*H2i*H3m*H2i;

wT12 := "H3^-1*H4*H4*H1*H2*H3^-1*H2*H1*H3*H1^-1*H4^-1*H4^-1*H1^-1*H2^-1*H3*H2^-1";
SayHWord("E12(1-ω)", wT12);

printf "\nUpper simple root: E12(1-ω)\n";
printf "  Check: T12 == E12(1-ω)? %o\n", T12 eq EijUnip(K,1,2,1-omega);
if T12 ne EijUnip(K,1,2,1-omega) then error "T12 equality failed"; end if;

// Upper simple root: E23(2ω+1) via Steinberg commutator [E21(2ω+1),E13(1)]
T23 := Comm(T21, T13);

printf "\nUpper simple root: E23(2ω+1) via commutator\n";
printf "  Check: [T21,T13] == E23(2ω+1)? %o\n", T23 eq EijUnip(K,2,3,2*omega+1);
if T23 ne EijUnip(K,2,3,2*omega+1) then error "T23 commutator identity failed"; end if;
SayHWord("E23(2ω+1)", "[E21(2ω+1),E13(1)]");

// Consistency: [E12(1-ω), E23(2ω+1)] = E13((1-ω)(2ω+1))
T13b := Comm(T12, T23);

printf "\nConsistency check (Steinberg): [E12(1-ω),E23(2ω+1)]\n";
printf "  Check: [T12,T23] == E13((1-ω)(2ω+1)) ? %o\n", T13b eq EijUnip(K,1,3,(1-omega)*(2*omega+1));
SayHWord("E13((1-ω)(2ω+1))", "[E12(1-ω),E23(2ω+1)]");

///////////////////////////////////////////////////////////////////////////////
// 6) Level-3 congruence unipotents: E_ij(3), E_ij(3ω) in all root subgroups
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-6) Level-3 congruence unipotents: E_ij(3), E_ij(3ω) in Λ");

printf "\nGoal:\n";
printf "  Exhibit explicit STANDARD elementary matrices E_ij(3) and E_ij(3ω)\n";
printf "  in each of the six root subgroups inside Λ=⟨H1..H4⟩.\n";
printf "Certificate:\n";
printf "  Build them from the previously certified elements by explicit conjugations\n";
printf "  (notably by H2) and Steinberg commutator/additivity relations.\n";

// Convenience powers of H2
H2sq := H2m*H2m;
H2sqi := H2i*H2i;

// -------- Upper long root E13: use clean scaling by conjugation with H2
U13_om := H2m * T13 * H2i; // should be E13(ω)
printf "\nUpper long root scaling: H2*T13*H2^-1\n";
printf "  Check: == E13(ω)? %o\n", U13_om eq EijUnip(K,1,3,omega);
if U13_om ne EijUnip(K,1,3,omega) then error "E13(ω) scaling failed"; end if;
SayHWord("E13(ω)", Sprintf("H2*(%o)*H2^-1", wT13));

U13_1momega := T13 * (U13_om^-1); // E13(1-ω)
printf "  Check: T13*(E13(ω))^-1 == E13(1-ω)? %o\n", U13_1momega eq EijUnip(K,1,3,1-omega);
if U13_1momega ne EijUnip(K,1,3,1-omega) then error "E13(1-ω) build failed"; end if;
SayHWord("E13(1-ω)", "E13(1)*E13(ω)^-1");

U13_w1momega := H2m * U13_1momega * H2i;      // E13(ω(1-ω))
U13_w2_1momega := H2m * U13_w1momega * H2i;   // E13(ω^2(1-ω))

// E13(3) and E13(3ω)
U13_3 := T13^3;
U13_3_expected := EijUnip(K,1,3,3);
printf "\nE13(3) via power:\n";
printf "  Check: T13^3 == E13(3)? %o\n", U13_3 eq U13_3_expected;
if U13_3 ne U13_3_expected then error "E13(3) power failed"; end if;
SayHWord("E13(3)", Sprintf("(%o)^3", wT13));

U13_3w := H2m * U13_3 * H2i;
printf "  Check: H2*E13(3)*H2^-1 == E13(3ω)? %o\n", U13_3w eq EijUnip(K,1,3,3*omega);
if U13_3w ne EijUnip(K,1,3,3*omega) then error "E13(3ω) scaling failed"; end if;
SayHWord("E13(3ω)", "H2*E13(3)*H2^-1");

// -------- Upper simple root E12: conjugation by H2 introduces a central E13 term
// Empirically and theoretically: H2*E12(x)*H2^-1 = E12(ω^2 x) * E13(x)
Conj12 := H2m * T12 * H2i;
E12_w2_1momega := Conj12 * (U13_1momega^-1); // cancel central E13(1-ω)
printf "\nE12 scaling step 1:\n";
printf "  Check: (H2*T12*H2^-1)*E13(1-ω)^-1 == E12(ω^2(1-ω))? %o\n", E12_w2_1momega eq EijUnip(K,1,2,(omega^2)*(1-omega));
if E12_w2_1momega ne EijUnip(K,1,2,(omega^2)*(1-omega)) then error "E12(ω^2(1-ω)) build failed"; end if;
SayHWord("E12(ω^2(1-ω))", "(H2*E12(1-ω)*H2^-1)*E13(1-ω)^-1");

Conj12b := H2m * E12_w2_1momega * H2i;
E12_w1_1momega := Conj12b * (U13_w2_1momega^-1); // cancel central E13(ω^2(1-ω))
printf "  Check: scale again gives E12(ω(1-ω))? %o\n", E12_w1_1momega eq EijUnip(K,1,2,omega*(1-omega));
if E12_w1_1momega ne EijUnip(K,1,2,omega*(1-omega)) then error "E12(ω(1-ω)) build failed"; end if;
SayHWord("E12(ω(1-ω))", "(H2*E12(ω^2(1-ω))*H2^-1)*E13(ω^2(1-ω))^-1");

// Now form E12(3) and E12(3ω) using:
//   3 = 2(1-ω) + ω(1-ω)
//   3ω = 2·ω(1-ω) + ω^2(1-ω)
E12_3 := (T12^2) * E12_w1_1momega;
printf "\nE12(3) combination:\n";
printf "  Check: == E12(3)? %o\n", E12_3 eq EijUnip(K,1,2,3);
if E12_3 ne EijUnip(K,1,2,3) then error "E12(3) build failed"; end if;
SayHWord("E12(3)", "E12(1-ω)^2*E12(ω(1-ω))");

E12_3w := (E12_w1_1momega^2) * E12_w2_1momega;
printf "  Check: == E12(3ω)? %o\n", E12_3w eq EijUnip(K,1,2,3*omega);
if E12_3w ne EijUnip(K,1,2,3*omega) then error "E12(3ω) build failed"; end if;
SayHWord("E12(3ω)", "E12(ω(1-ω))^2*E12(ω^2(1-ω))");

// -------- Upper simple root E23: conjugation by H2 introduces a central E13 term
// H2*E23(x)*H2^-1 = E23(ω^2 x) * E13(ω^2 x)
Conj23 := H2m * T23 * H2i;
E23_1momega := Conj23 * (U13_1momega^-1);
printf "\nE23 scaling step 1:\n";
printf "  Check: == E23(1-ω)? %o\n", E23_1momega eq EijUnip(K,2,3,1-omega);
if E23_1momega ne EijUnip(K,2,3,1-omega) then error "E23(1-ω) build failed"; end if;
SayHWord("E23(1-ω)", "(H2*E23(2ω+1)*H2^-1)*E13(1-ω)^-1");

Conj23b := H2m * E23_1momega * H2i;
// Build central E13(-ω-2) = E13(-2 - ω) from E13(1) and E13(ω)
U13_m2momega := (T13^-2) * (U13_om^-1);
if U13_m2momega ne EijUnip(K,1,3,-2-omega) then error "E13(-2-ω) build failed"; end if;
E23_momega2 := Conj23b * (U13_m2momega^-1);
printf "  Check: == E23(-ω-2)? %o\n", E23_momega2 eq EijUnip(K,2,3,-omega-2);
if E23_momega2 ne EijUnip(K,2,3,-omega-2) then error "E23(-ω-2) build failed"; end if;
SayHWord("E23(-ω-2)", "(H2*E23(1-ω)*H2^-1)*E13(-2-ω)^-1");

// Combine to E23(3): 3 = -(2ω+1) - 2(-ω-2)
E23_3 := (T23^-1) * (E23_momega2^-2);
printf "\nE23(3) combination:\n";
printf "  Check: == E23(3)? %o\n", E23_3 eq EijUnip(K,2,3,3);
if E23_3 ne EijUnip(K,2,3,3) then error "E23(3) build failed"; end if;
SayHWord("E23(3)", "E23(2ω+1)^-1*E23(-ω-2)^-2");

// Get E23(3ω) by scaling E23(3) with H2^2 and cancelling central E13(3ω)
Conj23_3 := H2sq * E23_3 * H2sqi;
// Note: conjugation by H2 adds an E13(ω^2 x) factor, so after two conjugations
// the accumulated central factor is E13((ω+1)x) (directly certified here).
U13_3wplus3 := U13_3w * U13_3; // E13(3ω+3)
E23_3w := Conj23_3 * (U13_3wplus3^-1);
printf "  Check: == E23(3ω)? %o\n", E23_3w eq EijUnip(K,2,3,3*omega);
if E23_3w ne EijUnip(K,2,3,3*omega) then error "E23(3ω) build failed"; end if;
SayHWord("E23(3ω)", "(H2^2*E23(3)*H2^-2)*E13(3ω+3)^-1");

// -------- Lower simple root E21: use a short Λ-conjugator found by search
c21 := H4i * H2m;
T21b := c21 * T21 * (c21^-1);
printf "\nLower root conjugation (found by short search):\n";
printf "  Check: (H4^-1*H2)*E21(2ω+1)*(H4^-1*H2)^-1 == E21(-ω-2)? %o\n", T21b eq EijUnip(K,2,1,-omega-2);
if T21b ne EijUnip(K,2,1,-omega-2) then error "E21(-ω-2) conjugation failed"; end if;
SayHWord("E21(-ω-2)", "(H4^-1*H2)*E21(2ω+1)*(H4^-1*H2)^-1");

E21_3 := (T21^-1) * (T21b^-2);
printf "  Check: E21(3) from combination == E21(3)? %o\n", E21_3 eq EijUnip(K,2,1,3);
if E21_3 ne EijUnip(K,2,1,3) then error "E21(3) build failed"; end if;
SayHWord("E21(3)", "E21(2ω+1)^-1*E21(-ω-2)^-2");

E21_3w := c21 * E21_3 * (c21^-1);
printf "  Check: conjugate E21(3) gives E21(3ω)? %o\n", E21_3w eq EijUnip(K,2,1,3*omega);
if E21_3w ne EijUnip(K,2,1,3*omega) then error "E21(3ω) build failed"; end if;
SayHWord("E21(3ω)", "(H4^-1*H2)*E21(3)*(H4^-1*H2)^-1");

// -------- Lower simple root E32: use a short Λ-conjugator found by search
c32 := H4i * H3m;
T32b := c32 * T32 * (c32^-1);
printf "\n  Check: (H4^-1*H3)*E32(-ω-2)*(H4^-1*H3)^-1 == E32(2ω+1)? %o\n", T32b eq EijUnip(K,3,2,2*omega+1);
if T32b ne EijUnip(K,3,2,2*omega+1) then error "E32(2ω+1) conjugation failed"; end if;
SayHWord("E32(2ω+1)", "(H4^-1*H3)*E32(-ω-2)*(H4^-1*H3)^-1");

E32_3 := (T32b^-1) * (T32^-2); // -(2ω+1) - 2(-ω-2) = 3
printf "  Check: E32(3) from combination == E32(3)? %o\n", E32_3 eq EijUnip(K,3,2,3);
if E32_3 ne EijUnip(K,3,2,3) then error "E32(3) build failed"; end if;
SayHWord("E32(3)", "E32(2ω+1)^-1*E32(-ω-2)^-2");

// Obtain E32(3ω) as an explicit Z-linear combination in the same root group:
//   with x1=2ω+1 and x2=-ω-2 one has 3ω = 2x1 + x2.
E32_3w := (T32b^2) * T32;
printf "  Check: combination gives E32(3ω)? %o\n", E32_3w eq EijUnip(K,3,2,3*omega);
if E32_3w ne EijUnip(K,3,2,3*omega) then error "E32(3ω) build failed"; end if;
SayHWord("E32(3ω)", "E32(2ω+1)^2*E32(-ω-2)");

// -------- Lower long root E31: we already have E31(-3ω); also certify a conjugate equals E31(-3)
c31 := H4i * H3m * H2i * H4i;
T31b := c31 * T31 * (c31^-1);
printf "\nLower long root conjugation (found by short search):\n";
printf "  Check: g31*E31(-3ω)*g31^-1 == E31(-3)? %o\n", T31b eq EijUnip(K,3,1,-3);
if T31b ne EijUnip(K,3,1,-3) then error "E31(-3) conjugation failed"; end if;
SayHWord("E31(-3)", "(H4^-1*H3*H2^-1*H4^-1)*E31(-3ω)*(H4^-1*H3*H2^-1*H4^-1)^-1");
SayHWord("E31(3)", "E31(-3)^-1");
SayHWord("E31(3ω)", "E31(-3ω)^-1");

printf "\nSummary checks (basis for 3R in each root subgroup):\n";
printf "  E12(3), E12(3ω): %o %o\n", E12_3 eq EijUnip(K,1,2,3), E12_3w eq EijUnip(K,1,2,3*omega);
printf "  E23(3), E23(3ω): %o %o\n", E23_3 eq EijUnip(K,2,3,3), E23_3w eq EijUnip(K,2,3,3*omega);
printf "  E13(3), E13(3ω): %o %o\n", U13_3 eq EijUnip(K,1,3,3), U13_3w eq EijUnip(K,1,3,3*omega);
printf "  E21(3), E21(3ω): %o %o\n", E21_3 eq EijUnip(K,2,1,3), E21_3w eq EijUnip(K,2,1,3*omega);
printf "  E32(3), E32(3ω): %o %o\n", E32_3 eq EijUnip(K,3,2,3), E32_3w eq EijUnip(K,3,2,3*omega);
printf "  E31(3), E31(3ω): %o %o\n", (T31b^-1) eq EijUnip(K,3,1,3), (T31^-1) eq EijUnip(K,3,1,3*omega);

///////////////////////////////////////////////////////////////////////////////
// 7) Index of the reduction of the projective image in PSL_3(R/3R)
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-7) Index of image(Λ) in PSL_3(R/3R)");

printf "\nGoal:\n";
printf "  Compute the index of the reduction of the projective image of Λ in the finite group PSL_3(R/3R).\n";
printf "Certificate:\n";
printf "  Identify R/3R with S=F3[ε]/(ε^2) via ω=1-ε, embed SL_3(S) into GL_6(F3)\n";
printf "  by the regular representation, compute |SL_3(S)|, and compute |<image(Λ), Z(SL_3(S))>|.\n";

k3 := GF(3);
P3<e3> := PolynomialRing(k3);
S3<eps3> := quo< P3 | e3^2 >;
omega3 := S3!1 - eps3;

printf "\nRing model:\n";
printf "  S = F3[ε]/(ε^2), #S = %o\n", #S3;
printf "  ω := 1-ε, check ω^2+ω+1 = 0? %o\n", omega3^2 + omega3 + 1 eq S3!0;

function _Mod3Coeff(q)
  // q is expected to be an integer (in Q); we reduce mod 3.
  if Denominator(q) ne 1 then
    error "Non-integral coefficient encountered in reduction mod 3.";
  end if;
  return k3!(Integers()!q);
end function;

function RedKtoS3(x)
  // Reduce x=a+b*ω in K=Q(ω) modulo 3 and map ω |-> 1-ε.
  seq := Eltseq(K!x);
  if #seq eq 0 then
    a := k3!0; b := k3!0;
  else
    a := _Mod3Coeff(seq[1]);
    b := (#seq ge 2) select _Mod3Coeff(seq[2]) else (k3!0);
  end if;
  // a + b*ω  -> a + b*(1-ε) = (a+b) - b*ε.
  return (S3!(a + b)) + (S3!(-b))*eps3;
end function;

MS3 := MatrixAlgebra(S3,3);

function MatKtoS3(MK)
  seq := [ S3!0 : t in [1..9] ];
  pos := 1;
  for i in [1..3] do
    for j in [1..3] do
      seq[pos] := RedKtoS3(MK[i,j]);
      pos +:= 1;
    end for;
  end for;
  return MS3!seq;
end function;

function RegRepS3(x)
  // Regular representation S3 -> M2(F3) with respect to basis (1,ε).
  seq := Eltseq(x); // [u,v] with possible omission of trailing zeros / empty for 0
  if #seq eq 0 then
    u := k3!0; v := k3!0;
  else
    u := k3!seq[1];
    v := (#seq ge 2) select (k3!seq[2]) else (k3!0);
  end if;
  return Matrix(k3,2,2,[u,0, v,u]);
end function;

function BlockEmbed3to6_S3(M)
  B := ZeroMatrix(k3,6,6);
  for i in [1..3] do
    for j in [1..3] do
      blk := RegRepS3(M[i,j]);
      for a in [1..2] do
        for b in [1..2] do
          B[2*(i-1)+a, 2*(j-1)+b] := blk[a,b];
        end for;
      end for;
    end for;
  end for;
  return B;
end function;

function eijS3(i,j,x)
  I := IdentityMatrix(S3,3);
  M := ZeroMatrix(S3,3,3);
  M[i,j] := x;
  return I + M;
end function;

gens_full_S3 := [
  eijS3(1,2,S3!1), eijS3(1,3,S3!1), eijS3(2,1,S3!1), eijS3(2,3,S3!1), eijS3(3,1,S3!1), eijS3(3,2,S3!1),
  eijS3(1,2,eps3), eijS3(1,3,eps3), eijS3(2,1,eps3), eijS3(2,3,eps3), eijS3(3,1,eps3), eijS3(3,2,eps3)
];

Gfull3 := MatrixGroup<6, k3 | [ BlockEmbed3to6_S3(g) : g in gens_full_S3 ] >;
ord_full3 := Order(Gfull3);
ord_SL3F3 := Order(SL(3,k3));
ord_expected3 := (3^8) * ord_SL3F3;

printf "\nOrder checks:\n";
printf "  |SL_3(F3)| = %o\n", ord_SL3F3;
printf "  expected |SL_3(R/3R)| = 3^8*|SL_3(F3)| = %o\n", ord_expected3;
printf "  computed |SL_3(R/3R)| via embedding = %o\n", ord_full3;
printf "  match expected? %o\n", ord_full3 eq ord_expected3;
if ord_full3 ne ord_expected3 then
  error "Unexpected order for SL_3(R/3R): generator set likely incomplete.";
end if;

// Reduce the already-verified Appendix matrices App1..App4 modulo 3.
H1_3 := MatKtoS3(App1);
H2_3 := MatKtoS3(App2);
H3_3 := MatKtoS3(App3);
H4_3 := MatKtoS3(App4);

printf "\nDeterminant sanity (mod 3):\n";
printf "  det(H1) = %o\n", Determinant(H1_3);
printf "  det(H2) = %o\n", Determinant(H2_3);
printf "  det(H3) = %o\n", Determinant(H3_3);
printf "  det(H4) = %o\n", Determinant(H4_3);
if &or[ Determinant(M) ne S3!1 : M in [H1_3,H2_3,H3_3,H4_3] ] then
  error "Some Hi does not reduce to determinant 1 modulo 3.";
end if;

Glam3 := sub< Gfull3 | [ BlockEmbed3to6_S3(M) : M in [H1_3,H2_3,H3_3,H4_3] ] >;
ord_lam3 := Order(Glam3);

printf "\nOrders:\n";
printf "  |image(Λ mod 3)| = %o\n", ord_lam3;
if ord_full3 mod ord_lam3 ne 0 then
  error "Computed subgroup order does not divide |SL_3(R/3R)| (unexpected).";
end if;

idx3 := ord_full3 div ord_lam3;
printf "\nIndex:\n";
printf "  [SL_3(R/3R) : image(Λ mod 3)] = %o\n", idx3;
if idx3 ne 624 then
  error "Unexpected SL_3 index at 3 (expected 624).";
end if;

// Pass to PSL by adjoining the scalar center Z = { z·I : z^3 = 1 }.
I3S := IdentityMatrix(S3,3);
z1 := (S3!1) + eps3;
z2 := (S3!1) + (S3!2)*eps3;
Z1 := BlockEmbed3to6_S3(z1*I3S);
Z2 := BlockEmbed3to6_S3(z2*I3S);
Gcenter3 := sub< Gfull3 | [Z1, Z2] >;
ord_center3 := Order(Gcenter3);

Glam3Z := sub< Gfull3 | [ BlockEmbed3to6_S3(M) : M in [H1_3,H2_3,H3_3,H4_3] ] cat [Z1, Z2] >;
ord_lam3Z := Order(Glam3Z);
idx_psl3 := ord_full3 div ord_lam3Z;

printf "\nCenter / PSL bookkeeping:\n";
printf "  |Z(SL_3(R/3R))| (generated by (1+ε)I) = %o\n", ord_center3;
printf "  Does image(Λ mod 3) already contain the scalar center? %o\n", ord_lam3Z eq ord_lam3;
printf "  |<image(Λ mod 3), Z>| = %o\n", ord_lam3Z;
if ord_center3 ne 3 then
  error "Unexpected center order for SL_3(R/3R) (expected 3).";
end if;

printf "\nIndex in PSL:\n";
printf "  [PSL_3(R/3R) : image(Λ mod 3) in PSL] = %o\n", idx_psl3;
if idx_psl3 ne 624 then
  error "Unexpected PSL_3 index at 3 (expected 624).";
end if;

///////////////////////////////////////////////////////////////////////////////
// 8) Image in K0/K1 = PSL_3(R/(1-ω)) = PSL_3(F3): identify it with U_+(F3)
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-8) Reduction modulo (1-ω): image(Λ) in PSL_3(F3) is U_+(F3)");

printf "\nGoal:\n";
printf "  Determine the reduction of Λ=⟨H1..H4⟩ modulo (1-ω), i.e. in PSL_3(R/(1-ω))≅PSL_3(F3).\n";
printf "Certificate:\n";
printf "  Reduce H1..H4 in the ring model S=F3[ε]/(ε^2) by ε↦0 (so ω↦1) to obtain matrices in SL_3(F3),\n";
printf "  and check that the generated subgroup is exactly the standard upper unitriangular group U_+(F3).\n";

function RedS3toF3(x)
  // x = u + v*ε in S3; reduce modulo ε.
  seq := Eltseq(x);
  if #seq eq 0 then return k3!0; end if;
  return k3!seq[1];
end function;

function MatS3toF3(M)
  MF3 := MatrixAlgebra(k3,3);
  seq := [ k3!0 : t in [1..9] ];
  pos := 1;
  for i in [1..3] do
    for j in [1..3] do
      seq[pos] := RedS3toF3(M[i,j]);
      pos +:= 1;
    end for;
  end for;
  return MF3!seq;
end function;

H1_F3 := MatS3toF3(H1_3);
H2_F3 := MatS3toF3(H2_3);
H3_F3 := MatS3toF3(H3_3);
H4_F3 := MatS3toF3(H4_3);

SL3F3 := SL(3,k3);
Gbar := sub< SL3F3 | [ SL3F3!H1_F3, SL3F3!H2_F3, SL3F3!H3_F3, SL3F3!H4_F3 ] >;
ord_Gbar := Order(Gbar);

Uplus := sub< SL3F3 | [
  SL3F3!EijUnip(k3,1,2,1),
  SL3F3!EijUnip(k3,2,3,1),
  SL3F3!EijUnip(k3,1,3,1)
] >;
ord_Uplus := Order(Uplus);

printf "\nOrders in SL_3(F3):\n";
printf "  |image(Λ mod (1-ω))| = %o\n", ord_Gbar;
printf "  |U_+(F3)| = %o\n", ord_Uplus;
printf "  image(Λ mod (1-ω)) == U_+(F3)? %o\n", Gbar eq Uplus;
if ord_Gbar ne 27 or Gbar ne Uplus then
  error "Reduction modulo (1-ω) is not U_+(F3) (unexpected).";
end if;

///////////////////////////////////////////////////////////////////////////////
// 9) Image in K1/K2: extract ε-linear part and match the explicit 6-parameter subspace
///////////////////////////////////////////////////////////////////////////////

Hdr("Hrc5-9) Image of Λ∩K1 in K1/K2: explicit 6-parameter subspace of sl_3(F3)");

printf "\nGoal:\n";
printf "  Compute the induced image of Λ∩K1 in the quotient K1/K2, identified with an F3-subspace of sl_3(F3).\n";
printf "Certificate:\n";
printf "  Using S=F3[ε]/(ε^2) with ω=1-ε (so ε corresponds to 1-ω), any element of K1 has the form I+εX.\n";
printf "  We extract X (the ε-coefficient of M-I) and certify that the resulting subspace equals\n";
printf "    { [[0,a,b],[c,d,e],[0,f,-d]] : a,b,c,d,e,f in F3 } ⊂ sl_3(F3).\n";

function EpsCoeffS3(x)
  // x = u + v*ε in S3; return v.
  seq := Eltseq(x);
  if #seq ge 2 then return k3!seq[2]; end if;
  return k3!0;
end function;

function LieFromK1MatS3(M)
  // Input: M in SL_3(S3) with M ≡ I (mod ε). Output: X in M_3(F3) with M = I + εX.
  MF3 := MatrixAlgebra(k3,3);
  I3 := IdentityMatrix(S3,3);
  N := M - I3;
  seq := [ k3!0 : t in [1..9] ];
  pos := 1;
  for i in [1..3] do
    for j in [1..3] do
      seq[pos] := EpsCoeffS3(N[i,j]);
      pos +:= 1;
    end for;
  end for;
  return MF3!seq;
end function;

// Build one diagonal-direction element in K1 by commutator with an element reducing to E23(1).
D23 := Comm(H3m, T32); // lies in K1 and has Lie image proportional to diag(0,1,-1)

// Reduce selected K1-elements of Λ modulo 3 and extract their ε-linear parts.
T21_3 := MatKtoS3(T21);
T32_3 := MatKtoS3(T32);
T12_3 := MatKtoS3(T12);
U13_1momega_3 := MatKtoS3(U13_1momega);
T23_3 := MatKtoS3(T23);
D23_3 := MatKtoS3(D23);

I3F3 := IdentityMatrix(k3,3);
printf "\nK1-membership sanity (mod ε should be identity):\n";
printf "  T21 in K1? %o\n", MatS3toF3(T21_3) eq I3F3;
printf "  T32 in K1? %o\n", MatS3toF3(T32_3) eq I3F3;
printf "  T12 in K1? %o\n", MatS3toF3(T12_3) eq I3F3;
printf "  E13(1-ω) in K1? %o\n", MatS3toF3(U13_1momega_3) eq I3F3;
printf "  T23 in K1? %o\n", MatS3toF3(T23_3) eq I3F3;
printf "  D23=[H3,T32] in K1? %o\n", MatS3toF3(D23_3) eq I3F3;
if &or[
  MatS3toF3(M) ne I3F3 : M in [T21_3,T32_3,T12_3,U13_1momega_3,T23_3,D23_3]
] then
  error "Some chosen element was expected to lie in K1 but does not (unexpected).";
end if;

L21 := LieFromK1MatS3(T21_3);
L32 := LieFromK1MatS3(T32_3);
L12 := LieFromK1MatS3(T12_3);
L13 := LieFromK1MatS3(U13_1momega_3);
L23 := LieFromK1MatS3(T23_3);
Ldiag := LieFromK1MatS3(D23_3);

printf "\nExtracted Lie images (ε-coefficients):\n";
printf "  L21 = %o\n", L21;
printf "  L32 = %o\n", L32;
printf "  L12 = %o\n", L12;
printf "  L13 = %o\n", L13;
printf "  L23 = %o\n", L23;
printf "  Ldiag = %o\n", Ldiag;

MSF3 := KMatrixSpace(k3,3,3);
Wimg := sub< MSF3 | [ MSF3!L12, MSF3!L13, MSF3!L21, MSF3!L23, MSF3!L32, MSF3!Ldiag ] >;

E12 := ZeroMatrix(k3,3,3); E12[1,2] := k3!1;
E13 := ZeroMatrix(k3,3,3); E13[1,3] := k3!1;
E21 := ZeroMatrix(k3,3,3); E21[2,1] := k3!1;
E23 := ZeroMatrix(k3,3,3); E23[2,3] := k3!1;
E32 := ZeroMatrix(k3,3,3); E32[3,2] := k3!1;
H23 := DiagonalMatrix(k3,[k3!0,k3!1,k3!2]); // diag(0,1,-1)

Wtarget := sub< MSF3 | [ MSF3!E12, MSF3!E13, MSF3!E21, MSF3!E23, MSF3!E32, MSF3!H23 ] >;

dim_img := Dimension(Wimg);
dim_tgt := Dimension(Wtarget);
printf "\nVector space comparison in sl_3(F3):\n";
printf "  dim(span of extracted images) = %o\n", dim_img;
printf "  dim(target subspace) = %o\n", dim_tgt;
printf "  span == target? %o\n", Wimg eq Wtarget;
if dim_img ne 6 or Wimg ne Wtarget then
  error "K1/K2 image subspace mismatch (unexpected).";
end if;

// Consistency with group orders in PSL at level (1-ω)^2:
// ord_lam3Z is |<image(Λ mod 3), Z(SL_3(S))>| in SL_3(S); dividing by |Z| gives the PSL image order.
ord_psl_img := ord_lam3Z div ord_center3;
ord_kernel_psl := ord_psl_img div ord_Gbar;
printf "\nOrder bookkeeping (PSL):\n";
printf "  |image(Λ mod (1-ω)^2) in PSL| = %o\n", ord_psl_img;
printf "  |image(Λ mod (1-ω))| = %o\n", ord_Gbar;
printf "  kernel size |(Λ∩K1)/K2| inferred from orders = %o\n", ord_kernel_psl;
printf "  size of the certified F3-subspace (3^dim) = %o\n", 3^dim_img;
if ord_kernel_psl ne 3^dim_img then
  error "Order mismatch for (Λ∩K1)/K2 (unexpected).";
end if;

printf "\nCertified description of (Λ∩K1)/K2:\n";
printf "  It is exactly the set of trace-zero matrices of the form\n";
printf "    [0 a b; c d e; 0 f -d] with a,b,c,d,e,f in F3.\n";

Hdr("char0cert completed successfully");
quit;


==> anc/char0cert.txt <==

==================================================================
char0cert summary (main.tex, Theorem \ref{thm:arithmetic}, characteristic 0)
==================================================================
We certify the computations for Theorem \ref{thm:arithmetic} in main.tex 
(characteristic 0):
  (1) Define Γ = <a,b | (ba)^3, (ab^-1 a)^3, [ba,ab^-1 a]> (FP group).
  (2) Define explicit matrices A=π(a), B=π(b) in SL(3,E), E=Q(ω,r), r^3=1-ω.
  (3) Projective well-definedness: relators map to scalar matrices in μ_3, 
hence define Γ -> PSL.
  (4) Define σ and certify σ(A)=ω^2 A, σ(B)=ω B.
  (5) Define χ:Γ->μ_3 (χ(a)=ω^2, χ(b)=ω), certify it is 
well-defined/surjective.
  (6) Schreier generators for Λ=ker(χ): h1=ab^-2, h2=ba, h3=b^2ab^-1, h4=b^3.
  (7) Matrices H1..H4 are in SL(3,R), R=Z[ω], and match the hard-coded matrices
recorded in this certificate.
  (8) Explicit standard elementary unipotents E_ij(x) in all six root groups 
inside Λ.
  (9) Level-3 congruence unipotents: explicit E_ij(3) and E_ij(3ω) in Λ, hence
U_±(3R) ≤ Λ.
  (10) Compute the index of the reduction of the projective image in PSL_3(R/3R)
(finite quotient at 3).
  (11) Reduce Λ modulo (1-ω): certify image in K0/K1 is U_+(F3).
  (12) Extract the induced Lie image in K1/K2 and certify it equals the explicit
6-parameter subspace of sl_3(F3).

Conventions:
  - Commutator: [x,y] := x*y*x^-1*y^-1.
  - We work with SL-lifts (det=1). Relators holding up to scalars in μ_3 define
a PSL representation.

==================================================================
Hrc5-0) Field and ring setup
==================================================================

Goal:
  Work in K=Q(ω), R=Z[ω], and E=K(r) with r^3=1-ω.
Certificate:
  Print a field summary and fix the symbols (ω,r,R) used later.

Field summary:
  [E:Q] = 6
  Relation: r^3 = 1 - ω

==================================================================
Hrc5-1) Explicit matrices A=π(a), B=π(b) (main.tex) and SL check
==================================================================

Goal:
  Define the explicit matrices A=π(a), B=π(b) from main.tex (Theorem 
\ref{thm:arithmetic}) in SL(3,E).
Certificate:
  (1) Print A,B in (ω,r)-form.
  (2) Check det(A)=det(B)=1.

Checks:
  det(A) = 1
  det(B) = 1

A =
[((1)*ω)*r^2 ((-1/3) + (-2/3)*ω)*r^2 ((-2/3) + (-1/3)*ω)*r^2]
[(-1)*r^2 ((-1)*ω)*r^2 ((-1/3) + (-2/3)*ω)*r^2]
[((-1) + (-1)*ω)*r^2 (1)*r^2 (1)*r^2]

B =
[0 0 ((2/3) + (1/3)*ω)*r]
[(1)*r 0 ((1) + (1)*ω)*r]
[0 (1)*r ((1)*ω)*r]

==================================================================
Hrc5-1a) Projective well-definedness in PSL for Γ relators
==================================================================

Goal:
  Verify that A,B satisfy the defining relators of Γ projectively.
Certificate:
  Evaluate each relator under a↦A, b↦B and check the resulting matrix is 
scalar (hence in μ_3 by det=1).

Relator checks (true means scalar in SL_3, hence trivial in PSL_3):
  (ba)^3 : true
  (ab^-1 a)^3 : true
  [ba,ab^-1 a] : true

Scalar values (λ with relator = λ·I):
  λ1^3=1? true
  λ2^3=1? true
  λ3^3=1? true

==================================================================
Hrc5-2) σ automorphism and eigen-scaling σ(A)=ω^2 A, σ(B)=ω B
==================================================================

Goal:
  Define σ by σ(ω)=ω, σ(r)=ω r, and certify σ(A)=ω^2 A and σ(B)=ω B.
Certificate:
  Check σ(ω)=ω, (σ(r))^3=1-ω, and the two matrix equalities.

Basic checks:
  σ(ω)=ω? true
  (σ(r))^3 = 1-ω? true

Eigen-scaling checks:
  σ(A) == ω^2*A ? true
  σ(B) == ω*B ? true

==================================================================
Hrc5-3) Character χ and Schreier generators h1..h4 for Λ=ker(χ)
==================================================================

Goal:
  Define χ(a)=ω^2, χ(b)=ω and certify χ is a well-defined surjective 
homomorphism Γ->μ_3.
  Then certify that Λ=ker(χ) has index 3 and is generated by h1..h4.
Certificate:
  (1) Define χ on the FP group and check χ(relators)=1.
  (2) Check #Image(χ)=3 and Index(Ker(χ))=3.
  (3) Schreier words: h1=ab^-2, h2=ba, h3=b^2ab^-1, h4=b^3 generate an index-3 
subgroup.

χ(relators) = 1?  true true true
#Image(χ) = 3
Index of Kernel(χ) in Γ (should be 3): 3

h1 (word in a,b):
  a * b^-2

h2 (word in a,b):
  b * a

h3 (word in a,b):
  b^2 * a * b^-1

h4 (word in a,b):
  b^3

Index of subgroup generated by Schreier words (should be 3): 3

==================================================================
Hrc5-4) Integral subgroup Λ in SL(3,R): H1..H4 and Appendix matrices
==================================================================

Goal:
  Evaluate H_i = h_i(A,B) in SL(3,E), show entries lie in K=Q(ω) and in 
R=Z[ω],
  and match the hard-coded matrices recorded in this certificate transcript.
Certificate:
  (1) Define H1..H4 as words in A,B.
  (2) Coerce entries to K and check integrality in R.
  (3) Hard equality checks against the explicit 3x3 matrices over K.

det(H1..H4) = 1 1 1 1
H1..H4 entries in R=Z[ω]? true

Appendix matrix match? true true true true

==================================================================
Hrc5-5) Explicit standard elementary unipotents inside Λ (all 6 root groups)
==================================================================

Goal:
  Certify explicit STANDARD E_ij(x) inside the integral subgroup Λ=⟨H1..H4⟩
≤ SL(3,R).
Certificate:
  Construct and certify:
    E21(2ω+1), E32(-ω-2), E31(-3ω), E13(1), E12(1-ω), and E23(2ω+1).
  All elements are built as explicit words in H1..H4 (no external dependencies).

v (word in H1..H4):
  H3*H2^-1*H4

g21 (word in H1..H4):
  H1*H4*H3^-1*H4

X21 (word in H1..H4):
  (H1*H4*H3^-1*H4)*(H3*H2^-1*H4)*(H1*H4*H3^-1*H4)^-1

Lower simple root: E21(2ω+1)
  Check: T21 == E21(2ω+1)? true

E21(2ω+1) (word in H1..H4):
  H3*((H1*H4*H3^-1*H4)*(H3*H2^-1*H4)*(H1*H4*H3^-1*H4)^-1)*H3^-1

W32 (word in H1..H4):
  H1^-1*H4^-1*H4^-1*H2*H3*H2*H1^-1*H1*H4^-1*H2^-1*H2*H3^-1*H4*H3^-1*H3^-1*H4*H2\
^-1*H2*H4^-1*H3^-1*H1^-1*H1^-1*H4^-1*H3*H4*H2^-1*H3*H3^-1*H3^-1*H1^-1*H1*H1*H2*\
H2*H1

X32 (word in H1..H4):
  H3*H4^-1*H3*H4*H1*H3^-1*H4*H3^-1*H4*H3^-1

Lower simple root: E32(-ω-2)
  Check: T32 == E32(-ω-2)? true

E32(-ω-2) (word in H1..H4):
  (H1^-1*H4^-1*H4^-1*H2*H3*H2*H1^-1*H1*H4^-1*H2^-1*H2*H3^-1*H4*H3^-1*H3^-1*H4*H\
2^-1*H2*H4^-1*H3^-1*H1^-1*H1^-1*H4^-1*H3*H4*H2^-1*H3*H3^-1*H3^-1*H1^-1*H1*H1*H2\
*H2*H1)*(H3*H4^-1*H3*H4*H1*H3^-1*H4*H3^-1*H4*H3^-1)*(H1^-1*H4^-1*H4^-1*H2*H3*H2\
*H1^-1*H1*H4^-1*H2^-1*H2*H3^-1*H4*H3^-1*H3^-1*H4*H2^-1*H2*H4^-1*H3^-1*H1^-1*H1^\
-1*H4^-1*H3*H4*H2^-1*H3*H3^-1*H3^-1*H1^-1*H1*H1*H2*H2*H1)^-1

Long root lower: E31(-3ω)
  Scalar check: (-ω-2)(2ω+1) = -3*omega,  -3ω = -3*omega
  Check: [T32,T21] == E31(-3ω)? true

E31(-3ω) (word in H1..H4):
  [E32(-ω-2),E21(2ω+1)]

E13(1) (word in H1..H4):
  H4^-1*H3*H4*H2^-1*H4*H2*H4^-1*H1^-1*H2*H4^-1*H3^-1*H4

Upper long root: E13(1)
  Check: T13 == E13(1)? true

E12(1-ω) (word in H1..H4):
  H3^-1*H4*H4*H1*H2*H3^-1*H2*H1*H3*H1^-1*H4^-1*H4^-1*H1^-1*H2^-1*H3*H2^-1

Upper simple root: E12(1-ω)
  Check: T12 == E12(1-ω)? true

Upper simple root: E23(2ω+1) via commutator
  Check: [T21,T13] == E23(2ω+1)? true

E23(2ω+1) (word in H1..H4):
  [E21(2ω+1),E13(1)]

Consistency check (Steinberg): [E12(1-ω),E23(2ω+1)]
  Check: [T12,T23] == E13((1-ω)(2ω+1)) ? true

E13((1-ω)(2ω+1)) (word in H1..H4):
  [E12(1-ω),E23(2ω+1)]

==================================================================
Hrc5-6) Level-3 congruence unipotents: E_ij(3), E_ij(3ω) in Λ
==================================================================

Goal:
  Exhibit explicit STANDARD elementary matrices E_ij(3) and E_ij(3ω)
  in each of the six root subgroups inside Λ=⟨H1..H4⟩.
Certificate:
  Build them from the previously certified elements by explicit conjugations
  (notably by H2) and Steinberg commutator/additivity relations.

Upper long root scaling: H2*T13*H2^-1
  Check: == E13(ω)? true

E13(ω) (word in H1..H4):
  H2*(H4^-1*H3*H4*H2^-1*H4*H2*H4^-1*H1^-1*H2*H4^-1*H3^-1*H4)*H2^-1
  Check: T13*(E13(ω))^-1 == E13(1-ω)? true

E13(1-ω) (word in H1..H4):
  E13(1)*E13(ω)^-1

E13(3) via power:
  Check: T13^3 == E13(3)? true

E13(3) (word in H1..H4):
  (H4^-1*H3*H4*H2^-1*H4*H2*H4^-1*H1^-1*H2*H4^-1*H3^-1*H4)^3
  Check: H2*E13(3)*H2^-1 == E13(3ω)? true

E13(3ω) (word in H1..H4):
  H2*E13(3)*H2^-1

E12 scaling step 1:
  Check: (H2*T12*H2^-1)*E13(1-ω)^-1 == E12(ω^2(1-ω))? true

E12(ω^2(1-ω)) (word in H1..H4):
  (H2*E12(1-ω)*H2^-1)*E13(1-ω)^-1
  Check: scale again gives E12(ω(1-ω))? true

E12(ω(1-ω)) (word in H1..H4):
  (H2*E12(ω^2(1-ω))*H2^-1)*E13(ω^2(1-ω))^-1

E12(3) combination:
  Check: == E12(3)? true

E12(3) (word in H1..H4):
  E12(1-ω)^2*E12(ω(1-ω))
  Check: == E12(3ω)? true

E12(3ω) (word in H1..H4):
  E12(ω(1-ω))^2*E12(ω^2(1-ω))

E23 scaling step 1:
  Check: == E23(1-ω)? true

E23(1-ω) (word in H1..H4):
  (H2*E23(2ω+1)*H2^-1)*E13(1-ω)^-1
  Check: == E23(-ω-2)? true

E23(-ω-2) (word in H1..H4):
  (H2*E23(1-ω)*H2^-1)*E13(-2-ω)^-1

E23(3) combination:
  Check: == E23(3)? true

E23(3) (word in H1..H4):
  E23(2ω+1)^-1*E23(-ω-2)^-2
  Check: == E23(3ω)? true

E23(3ω) (word in H1..H4):
  (H2^2*E23(3)*H2^-2)*E13(3ω+3)^-1

Lower root conjugation (found by short search):
  Check: (H4^-1*H2)*E21(2ω+1)*(H4^-1*H2)^-1 == E21(-ω-2)? true

E21(-ω-2) (word in H1..H4):
  (H4^-1*H2)*E21(2ω+1)*(H4^-1*H2)^-1
  Check: E21(3) from combination == E21(3)? true

E21(3) (word in H1..H4):
  E21(2ω+1)^-1*E21(-ω-2)^-2
  Check: conjugate E21(3) gives E21(3ω)? true

E21(3ω) (word in H1..H4):
  (H4^-1*H2)*E21(3)*(H4^-1*H2)^-1

  Check: (H4^-1*H3)*E32(-ω-2)*(H4^-1*H3)^-1 == E32(2ω+1)? true

E32(2ω+1) (word in H1..H4):
  (H4^-1*H3)*E32(-ω-2)*(H4^-1*H3)^-1
  Check: E32(3) from combination == E32(3)? true

E32(3) (word in H1..H4):
  E32(2ω+1)^-1*E32(-ω-2)^-2
  Check: combination gives E32(3ω)? true

E32(3ω) (word in H1..H4):
  E32(2ω+1)^2*E32(-ω-2)

Lower long root conjugation (found by short search):
  Check: g31*E31(-3ω)*g31^-1 == E31(-3)? true

E31(-3) (word in H1..H4):
  (H4^-1*H3*H2^-1*H4^-1)*E31(-3ω)*(H4^-1*H3*H2^-1*H4^-1)^-1

E31(3) (word in H1..H4):
  E31(-3)^-1

E31(3ω) (word in H1..H4):
  E31(-3ω)^-1

Summary checks (basis for 3R in each root subgroup):
  E12(3), E12(3ω): true true
  E23(3), E23(3ω): true true
  E13(3), E13(3ω): true true
  E21(3), E21(3ω): true true
  E32(3), E32(3ω): true true
  E31(3), E31(3ω): true true

==================================================================
Hrc5-7) Index of image(Λ) in PSL_3(R/3R)
==================================================================

Goal:
  Compute the index of the reduction of the projective image of Λ in the finite
group PSL_3(R/3R).
Certificate:
  Identify R/3R with S=F3[ε]/(ε^2) via ω=1-ε, embed SL_3(S) into GL_6(F3)
  by the regular representation, compute |SL_3(S)|, and compute |<image(Λ), 
Z(SL_3(S))>|.

Ring model:
  S = F3[ε]/(ε^2), #S = 9
  ω := 1-ε, check ω^2+ω+1 = 0? true

Order checks:
  |SL_3(F3)| = 5616
  expected |SL_3(R/3R)| = 3^8*|SL_3(F3)| = 36846576
  computed |SL_3(R/3R)| via embedding = 36846576
  match expected? true

Determinant sanity (mod 3):
  det(H1) = 1
  det(H2) = 1
  det(H3) = 1
  det(H4) = 1

Orders:
  |image(Λ mod 3)| = 59049

Index:
  [SL_3(R/3R) : image(Λ mod 3)] = 624

Center / PSL bookkeeping:
  |Z(SL_3(R/3R))| (generated by (1+ε)I) = 3
  Does image(Λ mod 3) already contain the scalar center? true
  |<image(Λ mod 3), Z>| = 59049

Index in PSL:
  [PSL_3(R/3R) : image(Λ mod 3) in PSL] = 624

==================================================================
Hrc5-8) Reduction modulo (1-ω): image(Λ) in PSL_3(F3) is U_+(F3)
==================================================================

Goal:
  Determine the reduction of Λ=⟨H1..H4⟩ modulo (1-ω), i.e. in 
PSL_3(R/(1-ω))≅PSL_3(F3).
Certificate:
  Reduce H1..H4 in the ring model S=F3[ε]/(ε^2) by ε↦0 (so ω↦1) to 
obtain matrices in SL_3(F3),
  and check that the generated subgroup is exactly the standard upper 
unitriangular group U_+(F3).

Orders in SL_3(F3):
  |image(Λ mod (1-ω))| = 27
  |U_+(F3)| = 27
  image(Λ mod (1-ω)) == U_+(F3)? true

==================================================================
Hrc5-9) Image of Λ∩K1 in K1/K2: explicit 6-parameter subspace of sl_3(F3)
==================================================================

Goal:
  Compute the induced image of Λ∩K1 in the quotient K1/K2, identified with an
F3-subspace of sl_3(F3).
Certificate:
  Using S=F3[ε]/(ε^2) with ω=1-ε (so ε corresponds to 1-ω), any element of
K1 has the form I+εX.
  We extract X (the ε-coefficient of M-I) and certify that the resulting 
subspace equals
    { [[0,a,b],[c,d,e],[0,f,-d]] : a,b,c,d,e,f in F3 } ⊂ sl_3(F3).

K1-membership sanity (mod ε should be identity):
  T21 in K1? true
  T32 in K1? true
  T12 in K1? true
  E13(1-ω) in K1? true
  T23 in K1? true
  D23=[H3,T32] in K1? true

Extracted Lie images (ε-coefficients):
  L21 = [0 0 0]
[1 0 0]
[0 0 0]
  L32 = [0 0 0]
[0 0 0]
[0 1 0]
  L12 = [0 1 0]
[0 0 0]
[0 0 0]
  L13 = [0 0 1]
[0 0 0]
[0 0 0]
  L23 = [0 0 0]
[0 0 1]
[0 0 0]
  Ldiag = [0 0 0]
[0 1 2]
[0 0 2]

Vector space comparison in sl_3(F3):
  dim(span of extracted images) = 6
  dim(target subspace) = 6
  span == target? true

Order bookkeeping (PSL):
  |image(Λ mod (1-ω)^2) in PSL| = 19683
  |image(Λ mod (1-ω))| = 27
  kernel size |(Λ∩K1)/K2| inferred from orders = 729
  size of the certified F3-subspace (3^dim) = 729

Certified description of (Λ∩K1)/K2:
  It is exactly the set of trace-zero matrices of the form
    [0 a b; c d e; 0 f -d] with a,b,c,d,e,f in F3.

==================================================================
char0cert completed successfully
==================================================================


==> anc/char3cert.m <==
SetQuitOnError(true);

////////////////////////////////////////////////////////////////////////////////
// char3cert.m   (rc-style certificate; self-contained)
//
// Goal.
//   Provide an explicit transcript certifying all statements of
//     main.tex, Theorem \ref{thm:arithmetic2}
//   for the characteristic-3 representation rho: Gamma -> SL_3(F3(t)).
//
//   In particular we certify:
//     (i) rho is well-defined (relators hold),
//     (ii) the index-3 kernel subgroup Gamma^\circ is generated by the explicit
//          Schreier-type words w1..w4,
//     (iii) rho(Gamma^\circ) <= SL_3(F3[u]) (polynomial-entry check),
//     (iv) rho(Gamma^\circ) contains all root transvections E_ij(u^2) and
//          E_ij(u^3) (hence contains the principal level-(u^2) congruence subgroup
//          by standard facts over the Euclidean domain F3[u]),
//     (v) the reduction modulo (u) quotient is isomorphic to U_+(F3), and
//     (vi) the induced first congruence-layer quotient at u has size 3^7 and
//          yields a 7-dimensional F3-subspace of sl_3(F3).
//
// Key point (no twists shown).
//   We start directly with the already-conjugated representation matrices A,B
//   in the final DCS basis. This avoids displaying any basis-change matrices.
//
// NEW CONVENTION (vs Lt/Ltrc1.m).
//   We choose generators of Ker(phi) (in this order):
//     h1 := ab,
//     h2 := ba,
//     h3 := a^2 b^-1,
//     h4 := b^2 a^-1.
//   The witness words are rewritten accordingly.
//
// Notation.
//   - Kt = GF(3)(t).
//   - Ku = GF(3)(u) embedded into Kt by u |-> t^3.
//   - Signed word convention: a sequence [s1,...,sn] in {-4..-1,1..4} means
//       h_{|s1|}^{sign} * ... * h_{|sn|}^{sign}.
////////////////////////////////////////////////////////////////////////////////

procedure Assert(ok, msg)
  if ok then return; end if;
  error msg;
end procedure;

procedure Hdr(s)
  printf "\n==================================================================\n%o\n==================================================================\n", s;
end procedure;

procedure PrintGoal(lines)
  printf "\nGoal:\n";
  for L in lines do
    printf "  %o\n", L;
  end for;
end procedure;

procedure PrintCertificate(lines)
  printf "\nCertificate:\n";
  for L in lines do
    printf "  %o\n", L;
  end for;
end procedure;

procedure PrintChecks(lines)
  printf "\nChecks:\n";
  for L in lines do
    printf "  %o\n", L;
  end for;
end procedure;

procedure PrintMatrix(label, M)
  printf "\n%o =\n%o\n", label, M;
end procedure;

function EvalSignedSeq(seq, gens)
  M := Parent(gens[1])!1;
  for s in seq do
    if s gt 0 then
      M := M * gens[s];
    else
      M := M * (gens[-s]^-1);
    end if;
  end for;
  return M;
end function;

function SignedSeqToString(seq)
  if #seq eq 0 then
    return "(identity)";
  end if;
  s := "";
  for k in [1..#seq] do
    idx := seq[k];
    term := (idx gt 0) select Sprintf("h%o", idx) else Sprintf("h%o^-1", -idx);
    if k eq 1 then
      s cat:= term;
    else
      s cat:= " * " cat term;
    end if;
  end for;
  return s;
end function;

function IsZeroMat(M)
  for i in [1..Nrows(M)] do
    for j in [1..Ncols(M)] do
      if M[i,j] ne 0 then return false; end if;
    end for;
  end for;
  return true;
end function;

function SupportPositions(N)
  supp := [];
  for i in [1..3] do
    for j in [1..3] do
      if N[i,j] ne 0 then
        Append(~supp, <i,j,N[i,j]>);
      end if;
    end for;
  end for;
  return supp;
end function;

function IsTransvection(g)
  I := IdentityMatrix(BaseRing(g), 3);
  N := g - I;
  if IsZeroMat(N) then return false, N; end if;
  if Rank(N) ne 1 then return false, N; end if;
  if N*N ne 0 then return false, N; end if;
  return true, N;
end function;

function ExactRootParameter(g)
  okT, N := IsTransvection(g);
  if not okT then return false, 0,0,0; end if;
  supp := SupportPositions(N);
  if #supp ne 1 then return false, 0,0,0; end if;
  i := supp[1][1]; j := supp[1][2]; x := supp[1][3];
  if i eq j then return false, 0,0,0; end if;
  return true, i, j, x;
end function;

function EmbedKuMatToKt(M, emb)
  Kt := Codomain(emb);
  out := ZeroMatrix(Kt,3,3);
  for i in [1..3] do
    for j in [1..3] do
      out[i,j] := emb(M[i,j]);
    end for;
  end for;
  return out;
end function;

function ConvertSignedIndex_Ltrc1_to_Ltrc2(s)
  sg := (s gt 0) select 1 else -1;
  i := Abs(s);
  if i eq 1 then
    return sg*3;
  elif i eq 2 then
    return -sg*2;
  elif i eq 3 then
    return -sg*4;
  elif i eq 4 then
    return -sg*1;
  end if;
  error "Index must be in {1,2,3,4}.";
end function;

function ConvertSeq_Ltrc1_to_Ltrc2(seq)
  return [ ConvertSignedIndex_Ltrc1_to_Ltrc2(s) : s in seq ];
end function;

Hdr("char3cert summary (main.tex, Theorem \\ref{thm:arithmetic2})");
PrintGoal([
  "Certify all statements of Theorem \\ref{thm:arithmetic2} (characteristic 3).",
  "In particular: root transvections at levels u^2 and u^3, plus the mod-u and first congruence-layer quotients.",
  "Start directly from the precomputed DCS-basis matrices A,B (no twist matrices shown)."
]);
PrintCertificate([
  "Fields: Kt = GF(3)(t), Ku = GF(3)(u), embedding u |-> t^3.",
  "Representation: rho: Gamma -> GL(3,Kt) with a|->A, b|->B, relators verified.",
  "Kernel generators: w1=ab, w2=ba, w3=a^2*b^-1, w4=b^2*a^-1 generate Gamma^\circ = Ker(phi).",
  "Integral image: rho(Gamma^\circ) <= SL_3(F3[u]) (polynomial-entry check on h1..h4).",
  "Witnesses: explicit words in h1..h4 producing E_ij(u^2) and E_ij(u^3) in each root.",
  "Quotients: reduction modulo (u) gives a subgroup conjugate to U_+(F3); the first layer (u)/(u^2) yields a 7-dimensional Lie subspace."
]);
printf "\nConventions:\n";
printf "  - Transvection test: g = E_ij(x) iff g-I has rank 1 and (g-I)^2=0 with exactly one off-diagonal entry.\n";
printf "  - Signed word [s1,...,sn] in {-4..-1,1..4}: positive k means hk, negative -k means hk^-1.\n";

////////////////////////////////////////////////////////////////////////////////
// 1) Fields and explicit matrices A,B
////////////////////////////////////////////////////////////////////////////////

Hdr("Ltrc2-1) Field setup and explicit matrices A,B in the DCS basis");

F3 := GF(3);
Kt<t> := FunctionField(F3);

PrintGoal([
  "Fix Kt = GF(3)(t) and Ku = GF(3)(u) with embedding u=t^3.",
  "Define explicit A,B in SL(3,Kt) (already in the final DCS basis)."
]);
PrintCertificate([
  "Hardcode A,B in the DCS basis.",
  "Check det(A)=det(B)=1 and print them."
]);

A := Matrix(Kt,3,3,[
  Kt!0,  Kt!0,  1/t,
  2/t,   Kt!0,  Kt!0,
  2*t^2, 2*t^2, Kt!0
]);

B := Matrix(Kt,3,3,[
  Kt!0,  2*t,   Kt!0,
  Kt!0,  Kt!0,  2/t^2,
  t,     Kt!0,  t
]);

Assert(Determinant(A) eq 1, "det(A) != 1");
Assert(Determinant(B) eq 1, "det(B) != 1");

PrintChecks([
  Sprintf("det(A) = %o", Determinant(A)),
  Sprintf("det(B) = %o", Determinant(B))
]);

PrintMatrix("A (in SL(3,Kt))", A);
PrintMatrix("B (in SL(3,Kt))", B);

// Define the constant subfield Ku = GF(3)(u) and the embedding u |-> t^3.
// (We do this only after printing A,B so that Magma prints the Kt-variable as t
// in the displayed matrices above.)
Ku<u> := FunctionField(F3);
embKu := hom< Ku -> Kt | t^3 >;  // u |-> t^3

////////////////////////////////////////////////////////////////////////////////
// 2) Group Gamma and relator verification
////////////////////////////////////////////////////////////////////////////////

Hdr("Ltrc2-2) Group Gamma and relator verification");

PrintGoal([
  "Define Gamma by presentation and certify that A,B satisfy the relators."
]);
PrintCertificate([
  "Gamma = <a,b | (ba)^3, (ab^-1 a)^3, [ba,ab^-1 a]=1>.",
  "Define rho: Gamma -> GL(3,Kt) by a|->A, b|->B and evaluate relators in GL(3,Kt)."
]);

Gamma<a,b> := Group< a,b |
  (b*a)^3,
  (a*b^-1*a)^3,
  (a*b^-1*a)*(b*a)*(a*b^-1*a)^-1*(b*a)^-1
>;

rho := hom< Gamma -> GL(3,Kt) | A, B >;
I3 := IdentityMatrix(Kt,3);

Assert((rho(b*a))^3 eq I3, "Relator (ba)^3 failed");
Assert((rho(a*b^-1*a))^3 eq I3, "Relator (ab^-1 a)^3 failed");
Assert(rho((a*b^-1*a)*(b*a)*(a*b^-1*a)^-1*(b*a)^-1) eq I3, "Relator commutator failed");

printf "\nPresentation: Gamma = < a,b | (ba)^3, (ab^-1 a)^3, [ba,ab^-1 a] >\n";
printf "Commutator convention: [x,y] := x*y*x^-1*y^-1.\n";

// Sanity check: compare a Magma-compatible "commutator via conjugation" expression
// to the printed commutator convention.
// (This does not affect any of the computations below, since we impose the
// commutator relator explicitly as x*y*x^-1*y^-1.)
x0 := a*b^-1*a;
y0 := b*a;
comm_print := x0*y0*x0^-1*y0^-1;
comm_opp := x0^-1*y0^-1*x0*y0;
// Magma's built-in commutator intrinsic name varies by version; on this server
// we use the standard "commutator via conjugation" expression:
//   x^-1 * x^y  =  x^-1 * (y^-1*x*y)  =  x^-1*y^-1*x*y.
comm_magma_style := x0^-1 * (x0^y0);
PrintChecks([
  Sprintf("(x0^-1*(x0^y0)) equals printed x0*y0*x0^-1*y0^-1 : %o", comm_magma_style eq comm_print),
  Sprintf("(x0^-1*(x0^y0)) equals opposite x0^-1*y0^-1*x0*y0 : %o", comm_magma_style eq comm_opp)
]);

PrintChecks([
  Sprintf("(ba)^3 : %o", (rho(b*a))^3 eq I3),
  Sprintf("(ab^-1 a)^3 : %o", (rho(a*b^-1*a))^3 eq I3),
  Sprintf("[ba,ab^-1 a] : %o", rho((a*b^-1*a)*(b*a)*(a*b^-1*a)^-1*(b*a)^-1) eq I3)
]);

////////////////////////////////////////////////////////////////////////////////
// 3) Index-3 quotient phi and explicit kernel elements (NEW convention)
////////////////////////////////////////////////////////////////////////////////

Hdr("Ltrc2-3) Index-3 quotient phi and explicit kernel elements (NEW convention)");

PrintGoal([
  "Define an explicit epimorphism phi: Gamma -> C3 and exhibit generators of Kernel(phi) in the NEW convention."
]);
PrintCertificate([
  "Let C3=<c> and define phi by a|->c^2, b|->c.",
  "Use the NEW kernel words (in this order): w1=ab, w2=ba, w3=a^2*b^-1, w4=b^2*a^-1."
]);

C3<c> := CyclicGroup(3);
phi := hom< Gamma -> C3 | c^2, c >;

w1 := a*b;
w2 := b*a;
w3 := a^2*b^-1;
w4 := b^2*a^-1;
wKer := [w1,w2,w3,w4];

for i in [1..4] do
  Assert(phi(wKer[i]) eq Id(C3), Sprintf("w%o is not in Kernel(phi)", i));
  printf "w%o in Kernel(phi): %o\n", i, Sprint(wKer[i]);
end for;

PrintChecks([
  "phi(w1)=1 : true",
  "phi(w2)=1 : true",
  "phi(w3)=1 : true",
  "phi(w4)=1 : true"
]);

////////////////////////////////////////////////////////////////////////////////
// 3a) Schreier-generation: the four kernel words generate Ker(phi)
////////////////////////////////////////////////////////////////////////////////

Hdr("Ltrc2-3a) Kernel generation: <w1..w4> has index 3 and equals Ker(phi)");

PrintGoal([
  "Certify that the subgroup generated by w1..w4 is exactly Gamma^\circ = Ker(phi) and has index 3."
]);
PrintCertificate([
  "Compute Ker(phi) in the finitely presented group Gamma.",
  "Compute the index of Ker(phi) in Gamma (should be 3).",
  "Compute the index of H=<w1..w4> in Gamma (should be 3), hence H=Ker(phi)."
]);

KerPhi := Kernel(phi);
idxKer := Index(Gamma, KerPhi);
Hker := sub< Gamma | wKer >;
idxH := Index(Gamma, Hker);

PrintChecks([
  Sprintf("Index(Gamma, Ker(phi)) = %o", idxKer),
  Sprintf("Index(Gamma, <w1..w4>) = %o", idxH)
]);
Assert(idxKer eq 3, "Index(Gamma, Ker(phi)) != 3 (unexpected)");
Assert(idxH eq 3, "Index(Gamma, <w1..w4>) != 3 (unexpected)");
Assert(KerPhi subset Hker, "Ker(phi) not contained in <w1..w4> (unexpected)");

////////////////////////////////////////////////////////////////////////////////
// 4a) Polynomial image: h1..h4 lie in SL_3(F3[u])
////////////////////////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////////////////////////
// 4) Define Lambda = <h1..h4> over Ku and match rho(wi) (NEW convention)
////////////////////////////////////////////////////////////////////////////////

Hdr("Ltrc2-4) Define Lambda = <h1,h2,h3,h4> in SL(3,Ku) and match rho(wi) (NEW convention)");

PrintGoal([
  "Define explicit generators h1..h4 in SL(3,Ku) for Lambda, in the NEW convention.",
  "Certify rho(wi) matches hi under the embedding u |-> t^3."
]);
PrintCertificate([
  "Hardcode Ku-matrices for the old kernel words and derive the NEW ones by inversion/relabeling:",
  "  (ba)^-1, a^2*b^-1, (b^2*a^-1)^-1, (ab)^-1 are the old ones from Lt/Ltrc1.m.",
  "  Then set h1=ab, h2=ba, h3=a^2*b^-1, h4=b^2*a^-1 by taking inverses/relabeling.",
  "Check det(hi)=1 and check rho(wi)=hi after applying embKu entrywise."
]);

// Old kernel matrices (same as in Lt/Ltrc1.m, but unnamed there):
//   k1 = rho(a^2*b^-1)
//   k2 = rho(a^-1*b^-1) = rho((ba)^-1)
//   k3 = rho(a*b^-2)    = rho((b^2*a^-1)^-1)
//   k4 = rho(b^-1*a^-1) = rho((ab)^-1)

k1 := Matrix(Ku,3,3,[
  Ku!1, 2*u, 2,
  Ku!0, Ku!1, Ku!0,
  Ku!0, 2*u, Ku!1
]);

k2 := Matrix(Ku,3,3,[
  Ku!1, Ku!0, Ku!0,
  2,    Ku!1, Ku!0,
  Ku!0, u,    Ku!1
]);

k3 := Matrix(Ku,3,3,[
  Ku!1, Ku!0, Ku!0,
  Ku!1, Ku!1, Ku!0,
  u,    2*u,  Ku!1
]);

k4 := Matrix(Ku,3,3,[
  Ku!1, u,    2,
  Ku!0, Ku!1, Ku!0,
  Ku!0, 2*u,  Ku!1
]);

// NEW convention: h1=ab, h2=ba, h3=a^2*b^-1, h4=b^2*a^-1.
h1 := k4^-1;
h2 := k2^-1;
h3 := k1;
h4 := k3^-1;

Hgens := [h1,h2,h3,h4];
Lambda := sub< GL(3,Ku) | Hgens >;

for i in [1..4] do
  Assert(Determinant(Hgens[i]) eq 1, Sprintf("det(h%o) != 1", i));
  PrintMatrix(Sprintf("h%o (in SL(3,Ku))", i), Hgens[i]);
end for;

for i in [1..4] do
  Assert(rho(wKer[i]) eq EmbedKuMatToKt(Hgens[i], embKu), Sprintf("rho(w%o) does not match h%o under u|->t^3", i, i));
end for;

PrintChecks([
  "rho(w1) = h1 (under u|->t^3) : true",
  "rho(w2) = h2 (under u|->t^3) : true",
  "rho(w3) = h3 (under u|->t^3) : true",
  "rho(w4) = h4 (under u|->t^3) : true"
]);

Hdr("Ltrc2-4a) Polynomial image: entries of h1..h4 lie in F3[u]");

PrintGoal([
  "Certify rho(Gamma^\circ) <= SL_3(F3[u]) by checking that the kernel generators h1..h4 have polynomial entries (denominator 1 in F3(u))."
]);
PrintCertificate([
  "For each entry x in each h_i, compute Denominator(x) in the function field Ku=F3(u).",
  "Check Denominator(x)=1 for all entries, hence x in F3[u]."
]);

function IsPolynomialIn_u(x)
  return Denominator(x) eq 1;
end function;

function MatHasPolynomialEntries(M)
  for i in [1..3] do
    for j in [1..3] do
      if not IsPolynomialIn_u(M[i,j]) then
        return false;
      end if;
    end for;
  end for;
  return true;
end function;

ok_poly := &and[ MatHasPolynomialEntries(Hgens[i]) : i in [1..4] ];
PrintChecks([
  Sprintf("All entries of h1..h4 have denominator 1? %o", ok_poly)
]);
Assert(ok_poly, "Some entry of h1..h4 is not in F3[u] (unexpected)");

////////////////////////////////////////////////////////////////////////////////
// 5) Witness words for E_ij(u^2) and E_ij(u^3) in all six roots
////////////////////////////////////////////////////////////////////////////////

Hdr("Ltrc2-5) Witness words for E_ij(u^2) and E_ij(u^3) in all six roots");

PrintGoal([
  "For each root (i,j) with i!=j, give explicit words in h1..h4 yielding E_ij(u^2) and E_ij(u^3)."
]);
PrintCertificate([
  "Hardcode 12 signed-index sequences for the Lt/Ltrc1.m convention and rewrite them to the NEW h1..h4 convention.",
  "Evaluate each rewritten word in SL(3,Ku), certify it is a transvection in the desired root group, and extract the parameter."
]);

RootsAll := [<1,2>, <2,3>, <3,1>, <1,3>, <2,1>, <3,2>];

W_u2_old := AssociativeArray();
W_u3_old := AssociativeArray();

W_u2_old[<1,2>] := [ 1, 2, 3, 1, -4, -3, -2, 4, -1, -4, 2, 3, 4, -1, -3, -2 ];
W_u3_old[<1,2>] := [ 1, -4, 1, 4, -3, 1, -2, 4, -1, 2, -1, 3, -4, -1, 2, 3, 1, -4, 1, -4, -3, -2, 4, -1, 4, 4, -3, 1, -2, 1, -4, 2, -1, 3, -4, -4, 2, 3, 4, -1, 4, -1, -3, -2 ];

W_u2_old[<2,3>] := [ 1, 4, -3, 1, 3, 2, -1, 3, -4, -1, -3, -2, 1, -4, 1, -4, 1, 4, -3, 1, -2, 4, -1, 4, -1, 2, -1, 3, -4, -1, 2, 3, 1, 4, -3, 1, -2, -3, -2, 1, -4, 1, -4, 2, -1, 3, -4, -1, 4, -1, 4, -1 ];
W_u3_old[<2,3>] := [ 1, 4, -3, 1, 3, 2, 3, 2, -1, 3, -4, -1, -3, -2, -3, -2, 1, 2, 3, 1, -4, -3, -2, 4, -1, -4, 2, 3, 4, -1, -3, -2, 1, 4, -3, 1, 3, 1, -4, -3, -2, 4, 1, -4, 2, 3, 4, -1, -3, -2, -1, 2, -1, 3, -4, -1, 2, 3, 2, 3, 1, 4, -3, 1, -2, -3, -2, -3, -2, 1, 2, 3, 1, -4, -3, -2, 4, -1, -4, 2, 3, 4, -1, -3, -1, 3, -4, -1, 2, 3, 1, -4, -3, -2, 4, 1, -4, 2, 3, 4, -1, -3, -2, -1 ];

W_u2_old[<3,1>] := [ 3, 2, 3, 1, -4, -3, -2, 4, -1, -3, 1, -4, 2, 3, 4, -1, -3, -2 ];
W_u3_old[<3,1>] := [ 2, 3, 1, -4, -3, -2, 4, 4, -3, 1, 3, 2, -1, 3, -4, -1, -3, -2, 1, -4, 2, 3, 4, 4, -3, 1, -2, -3, -1, 3, -4, -1 ];

W_u2_old[<1,3>] := [ 1, 2, 3, 1, -4, -3, -2, 4, -1, -4, 2, 3, 4, -1, -3, -2, 1, 4, -3, 1, 3, 1, -4, -3, -2, 4, 1, -4, 2, 3, 4, -1, -3, -2, -1, 2, -1, 3, -4, -1 ];
W_u3_old[<1,3>] := [ 1, -4, 1, -4, 1, 4, -3, 1, 3, 2, -1, 3, -4, -1, -3, -2, 1, -4, 1, 4, -3, 1, -2, 4, -1, 2, -1, 3, -4, -1, 2, 3, 1, 4, -3, 1, -2, -3, -2, 1, -4, 2, -1, 3, -4, -1, 4, -1, 4, 4, -3, 1, -2, 4, -1, 2, 3, 2, -1, 3, -4, -1, -3, -2, 1, 4, -3, 1, -2, 1, -4, 2, -1, 3, -4, -1, 4, -1, 2, 3, 1, 4, -3, 1, -2, -3, -1, 3, -4, -1 ];

W_u2_old[<2,1>] := [ 1, 4, -3, 1, -2, 3, 2, 3, 1, -4, -3, -2, 4, -1, -3, 1, -4, 2, 3, 4, -1, -3, -1, 3, -4, -1, 2, 3, 1, -4, -3, -2, 4, -1, 3, 1, -4, 2, 3, 4, -1, -3, -2, -3 ];
W_u3_old[<2,1>] := [ 1, 4, -3, 1, 3, 1, -4, -3, -2, 4, 4, -3, 1, 3, 2, -1, 3, -4, -1, -3, -2, 1, -4, 2, 3, 4, 4, -3, 1, -2, -3, -1, 3, -4, -1, 2, 3, 2, -1, 3, -4, -4, -3, -2, 4, -1, 2, 3, 1, 4, -3, 1, -2, -3, -1, 3, -4, -4, 2, 3, 4, -1, -3, -2 ];

W_u2_old[<3,2>] := [ 2, 3, 1, -4, 1, -4, -3, -2, 4, -1, 4, -1 ];
W_u3_old[<3,2>] := [ 2, 3, 2, 3, 1, 2, 3, 1, -4, -3, -2, 4, -1, -4, 2, 3, 4, -1, -3, -2, -3, -2, 1, -4, -3, -2, 4, 1, -4, 2, 3, 4, -1, -3, -2, -1 ];

W_u2 := AssociativeArray();
W_u3 := AssociativeArray();
for r in RootsAll do
  W_u2[r] := ConvertSeq_Ltrc1_to_Ltrc2(W_u2_old[r]);
  W_u3[r] := ConvertSeq_Ltrc1_to_Ltrc2(W_u3_old[r]);
end for;

for r in RootsAll do
  seq2 := W_u2[r];
  seq3 := W_u3[r];

  printf "\nroot %o\n", r;
  printf "  w(u^2) signed-seq = %o\n", seq2;
  printf "  w(u^2) expanded   = %o\n", SignedSeqToString(seq2);
  printf "  w(u^3) signed-seq = %o\n", seq3;
  printf "  w(u^3) expanded   = %o\n", SignedSeqToString(seq3);

  M2 := EvalSignedSeq(seq2, Hgens);
  ok2,i2,j2,x2 := ExactRootParameter(M2);
  Assert(ok2, Sprintf("u^2 word in root %o not a transvection", r));
  Assert(<i2,j2> eq r, Sprintf("u^2 word landed in wrong root: %o", <i2,j2>));
  Assert(x2 eq u^2, Sprintf("u^2 word has wrong parameter: got %o", x2));

  M3 := EvalSignedSeq(seq3, Hgens);
  ok3,i3,j3,x3 := ExactRootParameter(M3);
  Assert(ok3, Sprintf("u^3 word in root %o not a transvection", r));
  Assert(<i3,j3> eq r, Sprintf("u^3 word landed in wrong root: %o", <i3,j3>));
  Assert(x3 eq u^3, Sprintf("u^3 word has wrong parameter: got %o", x3));

  PrintChecks([
    Sprintf("u^2: transvection=%o, root=%o, parameter=%o", ok2, <i2,j2>, x2),
    Sprintf("u^3: transvection=%o, root=%o, parameter=%o", ok3, <i3,j3>, x3)
  ]);
  printf "  OK (len u^2 = %o, len u^3 = %o)\n", #seq2, #seq3;
end for;

print "\nAll six roots verified for parameters u^2 and u^3.";

////////////////////////////////////////////////////////////////////////////////
// 6) Quotients at u: mod-(u) image (U_+) and first congruence layer (dimension 7)
////////////////////////////////////////////////////////////////////////////////

Hdr("Ltrc2-6) Quotients at u: mod-(u) image and first congruence layer");

PrintGoal([
  "Certify the remaining quotient statements in Theorem \\ref{thm:arithmetic2}:",
  "  (a) rho(Gamma^\circ) modulo (u) is isomorphic to U_+(F3) (upper unipotent of SL_3(F3)),",
  "  (b) the first congruence layer at u has size 3^7 and corresponds to a 7-dimensional F3-subspace of sl_3(F3)."
]);
PrintCertificate([
  "Reduce the polynomial matrices h1..h4 modulo u (i.e. evaluate u=0) to obtain a subgroup G0 <= SL_3(F3).",
  "Check |G0|=27 and exhibit an explicit monomial conjugator in GL_3(F3) sending G0 to U_+(F3).",
  "Reduce h1..h4 modulo u^2 (truncate to degree <=1) to obtain lifts in SL_3(F3[u]/(u^2)).",
  "Compute the 3-group kernel size from the order ratio and compute the induced Lie subspace by extracting the u-coefficient from cubes and conjugates." 
]);

// --- Reduction helpers for Ku = F3(u) (polynomial entries assumed)
function RedKuToF3_modu(x)
  Assert(IsPolynomialIn_u(x), "Attempted mod-u reduction of non-polynomial element");
  num := Numerator(x);
  return Evaluate(num, F3!0);
end function;

function MatKuToF3_modu(M)
  return Matrix(F3,3,3,[ RedKuToF3_modu(M[i,j]) : i in [1..3], j in [1..3] ]);
end function;

// Ring S = F3[ε]/(ε^2) modelling F3[u]/(u^2) with ε ~ u.
Peps<e> := PolynomialRing(F3);
S<eps> := quo< Peps | e^2 >;

function RedKuToS_modu2(x)
  Assert(IsPolynomialIn_u(x), "Attempted mod-u^2 reduction of non-polynomial element");
  num := Numerator(x);
  c0 := Coefficient(num, 0);
  c1 := Coefficient(num, 1);
  return (S!c0) + (S!c1)*eps;
end function;

function MatKuToS_modu2(M)
  return Matrix(S,3,3,[ RedKuToS_modu2(M[i,j]) : i in [1..3], j in [1..3] ]);
end function;

// --- (6a) mod-u image
H0 := [ MatKuToF3_modu(Hgens[i]) : i in [1..4] ];
SL3F3 := SL(3,F3);
G0 := sub< SL3F3 | [ SL3F3!H0[i] : i in [1..4] ] >;
ordG0 := Order(G0);

Uplus := sub< SL3F3 | [
  SL3F3!IdentityMatrix(F3,3) + Matrix(F3,3,3,[0,1,0, 0,0,0, 0,0,0]),
  SL3F3!IdentityMatrix(F3,3) + Matrix(F3,3,3,[0,0,1, 0,0,0, 0,0,0]),
  SL3F3!IdentityMatrix(F3,3) + Matrix(F3,3,3,[0,0,0, 0,0,1, 0,0,0])
] >;

printf "\nmod-u image in SL_3(F3):\n";
PrintChecks([
  Sprintf("|G0| = %o", ordG0),
  Sprintf("|U_+(F3)| = %o", Order(Uplus))
]);
Assert(ordG0 eq 27, "Unexpected order for the mod-u image (expected 27)");

// Find an explicit monomial conjugator P in GL_3(F3) with P^-1*G0*P = Uplus.
GL3F3 := GL(3,F3);

function MonomialMatrix(perm, d)
  // perm is a permutation of [1..3] as a sequence; d is a length-3 list in {1,2}.
  M := ZeroMatrix(F3,3,3);
  for i in [1..3] do
    M[i, perm[i]] := F3!d[i];
  end for;
  return M;
end function;

perms := [ [1,2,3], [1,3,2], [2,1,3], [2,3,1], [3,1,2], [3,2,1] ];
diags := [ [d1,d2,d3] : d1 in [1,2], d2 in [1,2], d3 in [1,2] ];

found := false;
Pconj := GL3F3!1;
for p in perms do
  for d in diags do
    P := GL3F3!MonomialMatrix(p, d);
    if sub< SL3F3 | [ SL3F3!(P^-1 * (GL3F3!g) * P) : g in Generators(G0) ] > eq Uplus then
      found := true;
      Pconj := P;
      break p;
    end if;
  end for;
end for;

PrintChecks([
  Sprintf("G0 is conjugate (by a monomial matrix) to U_+(F3)? %o", found)
]);
Assert(found, "Failed to find a monomial conjugator sending G0 to U_+(F3)");
PrintMatrix("Conjugator P in GL_3(F3) with P^-1*G0*P = U_+(F3)", Pconj);

// --- (6b) first congruence layer: build Lie images from u-coefficients
HS := [ MatKuToS_modu2(Hgens[i]) : i in [1..4] ];

function EpsCoeffS(x)
  // x in S; return coefficient of eps.
  seq := Eltseq(x);
  if #seq ge 2 then return F3!seq[2]; end if;
  return F3!0;
end function;

function LieFromK1MatS(M)
  // Input: M in Mat_3(S) with M ≡ I (mod eps). Output: X in Mat_3(F3) with M = I + eps*X.
  I3S := IdentityMatrix(S,3);
  N := M - I3S;
  return Matrix(F3,3,3,[ EpsCoeffS(N[i,j]) : i in [1..3], j in [1..3] ]);
end function;

// In characteristic 3, the kernel K1/K2 is an elementary abelian 3-group and cubes are trivial modulo u^2.
// Therefore we compute the (u)/(u^2) layer by enumerating the full image modulo u^2 and extracting all
// elements reducing to the identity modulo u.

function ConstCoeffS(x)
  // x in S; return constant coefficient (mod eps).
  seq := Eltseq(x);
  if #seq ge 1 then return F3!seq[1]; end if;
  return F3!0;
end function;

function MatStoF3_modu(M)
  return Matrix(F3,3,3,[ ConstCoeffS(M[i,j]) : i in [1..3], j in [1..3] ]);
end function;

function KeyMatS(M)
  // Deterministic hashable key for a 3x3 matrix over S.
  key := [];
  for x in Eltseq(M) do
    sx := Eltseq(x);
    a := (#sx ge 1) select Integers()!(sx[1]) else 0;
    b := (#sx ge 2) select Integers()!(sx[2]) else 0;
    Append(~key, a);
    Append(~key, b);
  end for;
  return Sprint(key);
end function;

IdS := IdentityMatrix(S,3);
gensS := HS cat [ HS[i]^-1 : i in [1..4] ];
seen := AssociativeArray();
Q := [ IdS ];
seen[KeyMatS(IdS)] := true;
pos := 1;
while pos le #Q do
  M := Q[pos];
  pos +:= 1;
  for g in gensS do
    N := M * g;
    k := KeyMatS(N);
    if not IsDefined(seen, k) then
      seen[k] := true;
      Append(~Q, N);
    end if;
  end for;
end while;

ord_modu2 := #Q;
I3F3 := IdentityMatrix(F3,3);
MS := KMatrixSpace(F3,3,3);
LieImgs := [];
ker_count := 0;

for M in Q do
  if MatStoF3_modu(M) eq I3F3 then
    ker_count +:= 1;
    Append(~LieImgs, MS!LieFromK1MatS(M));
  end if;
end for;

W := sub< MS | LieImgs >;
dimW := Dimension(W);

PrintChecks([
  Sprintf("|image mod u^2| (enumerated) = %o", ord_modu2),
  Sprintf("|image mod u| = %o", ordG0),
  Sprintf("kernel size |(image∩K1)/K2| (enumerated) = %o", ker_count),
  Sprintf("order ratio |image mod u^2|/|image mod u| = %o", ord_modu2 div ordG0),
  Sprintf("dim(Lie subspace in sl_3(F3)) = %o", dimW)
]);

Assert(ord_modu2 mod ordG0 eq 0, "Order ratio not integral (unexpected)");
Assert(ker_count eq ord_modu2 div ordG0, "Kernel size does not match the order ratio (unexpected)");
Assert(ker_count eq 3^7, "Unexpected kernel size (expected 3^7)");
Assert(dimW eq 7, "Unexpected Lie subspace dimension (expected 7)");

// Sanity: all basis elements have trace 0.
tr_ok := &and[ Trace(Matrix(F3,3,3,Eltseq(b))) eq 0 : b in Basis(W) ];
PrintChecks([
  Sprintf("All basis Lie matrices have trace 0? %o", tr_ok)
]);
Assert(tr_ok, "A Lie basis element has nonzero trace (unexpected)");

printf "\nA basis for the certified 7-dimensional Lie subspace (as 3x3 matrices over F3):\n";
for b in Basis(W) do
  printf "%o\n", Matrix(F3,3,3,Eltseq(b));
end for;

printf "\nCertified (u)/(u^2) layer: an F3-subspace of sl_3(F3) of dimension %o.\n", dimW;

Hdr("char3cert complete: all checks passed");

quit;


==> anc/char3cert.txt <==

==================================================================
char3cert summary (main.tex, Theorem \ref{thm:arithmetic2})
==================================================================

Goal:
  Certify all statements of Theorem \ref{thm:arithmetic2} (characteristic 3).
  In particular: root transvections at levels u^2 and u^3, plus the mod-u and 
first congruence-layer quotients.
  Start directly from the precomputed DCS-basis matrices A,B (no twist matrices 
shown).

Certificate:
  Fields: Kt = GF(3)(t), Ku = GF(3)(u), embedding u |-> t^3.
  Representation: rho: Gamma -> GL(3,Kt) with a|->A, b|->B, relators verified.
  Kernel generators: w1=ab, w2=ba, w3=a^2*b^-1, w4=b^2*a^-1 generate Gamma^circ 
= Ker(phi).
  Integral image: rho(Gamma^circ) <= SL_3(F3[u]) (polynomial-entry check on 
h1..h4).
  Witnesses: explicit words in h1..h4 producing E_ij(u^2) and E_ij(u^3) in each 
root.
  Quotients: reduction modulo (u) gives a subgroup conjugate to U_+(F3); the 
first layer (u)/(u^2) yields a 7-dimensional Lie subspace.

Conventions:
  - Transvection test: g = E_ij(x) iff g-I has rank 1 and (g-I)^2=0 with exactly
one off-diagonal entry.
  - Signed word [s1,...,sn] in {-4..-1,1..4}: positive k means hk, negative -k 
means hk^-1.

==================================================================
Ltrc2-1) Field setup and explicit matrices A,B in the DCS basis
==================================================================

Goal:
  Fix Kt = GF(3)(t) and Ku = GF(3)(u) with embedding u=t^3.
  Define explicit A,B in SL(3,Kt) (already in the final DCS basis).

Certificate:
  Hardcode A,B in the DCS basis.
  Check det(A)=det(B)=1 and print them.

Checks:
  det(A) = 1
  det(B) = 1

A (in SL(3,Kt)) =
[    0     0   1/t]
[  2/t     0     0]
[2*t^2 2*t^2     0]

B (in SL(3,Kt)) =
[    0   2*t     0]
[    0     0 2/t^2]
[    t     0     t]

==================================================================
Ltrc2-2) Group Gamma and relator verification
==================================================================

Goal:
  Define Gamma by presentation and certify that A,B satisfy the relators.

Certificate:
  Gamma = <a,b | (ba)^3, (ab^-1 a)^3, [ba,ab^-1 a]=1>.
  Define rho: Gamma -> GL(3,Kt) by a|->A, b|->B and evaluate relators in 
GL(3,Kt).

Presentation: Gamma = < a,b | (ba)^3, (ab^-1 a)^3, [ba,ab^-1 a] >
Commutator convention: [x,y] := x*y*x^-1*y^-1.

Checks:
  (x0^-1*(x0^y0)) equals printed x0*y0*x0^-1*y0^-1 : false
  (x0^-1*(x0^y0)) equals opposite x0^-1*y0^-1*x0*y0 : true

Checks:
  (ba)^3 : true
  (ab^-1 a)^3 : true
  [ba,ab^-1 a] : true

==================================================================
Ltrc2-3) Index-3 quotient phi and explicit kernel elements (NEW convention)
==================================================================

Goal:
  Define an explicit epimorphism phi: Gamma -> C3 and exhibit generators of 
Kernel(phi) in the NEW convention.

Certificate:
  Let C3=<c> and define phi by a|->c^2, b|->c.
  Use the NEW kernel words (in this order): w1=ab, w2=ba, w3=a^2*b^-1, 
w4=b^2*a^-1.
w1 in Kernel(phi): a * b
w2 in Kernel(phi): b * a
w3 in Kernel(phi): a^2 * b^-1
w4 in Kernel(phi): b^2 * a^-1

Checks:
  phi(w1)=1 : true
  phi(w2)=1 : true
  phi(w3)=1 : true
  phi(w4)=1 : true

==================================================================
Ltrc2-3a) Kernel generation: <w1..w4> has index 3 and equals Ker(phi)
==================================================================

Goal:
  Certify that the subgroup generated by w1..w4 is exactly Gamma^circ = Ker(phi)
and has index 3.

Certificate:
  Compute Ker(phi) in the finitely presented group Gamma.
  Compute the index of Ker(phi) in Gamma (should be 3).
  Compute the index of H=<w1..w4> in Gamma (should be 3), hence H=Ker(phi).

Checks:
  Index(Gamma, Ker(phi)) = 3
  Index(Gamma, <w1..w4>) = 3

==================================================================
Ltrc2-4) Define Lambda = <h1,h2,h3,h4> in SL(3,Ku) and match rho(wi) (NEW 
convention)
==================================================================

Goal:
  Define explicit generators h1..h4 in SL(3,Ku) for Lambda, in the NEW 
convention.
  Certify rho(wi) matches hi under the embedding u |-> t^3.

Certificate:
  Hardcode Ku-matrices for the old kernel words and derive the NEW ones by 
inversion/relabeling:
    (ba)^-1, a^2*b^-1, (b^2*a^-1)^-1, (ab)^-1 are the old ones from Lt/Ltrc1.m.
    Then set h1=ab, h2=ba, h3=a^2*b^-1, h4=b^2*a^-1 by taking 
inverses/relabeling.
  Check det(hi)=1 and check rho(wi)=hi after applying embKu entrywise.

h1 (in SL(3,Ku)) =
[1 0 1]
[0 1 0]
[0 u 1]

h2 (in SL(3,Ku)) =
[  1   0   0]
[  1   1   0]
[2*u 2*u   1]

h3 (in SL(3,Ku)) =
[  1 2*u   2]
[  0   1   0]
[  0 2*u   1]

h4 (in SL(3,Ku)) =
[1 0 0]
[2 1 0]
[u u 1]

Checks:
  rho(w1) = h1 (under u|->t^3) : true
  rho(w2) = h2 (under u|->t^3) : true
  rho(w3) = h3 (under u|->t^3) : true
  rho(w4) = h4 (under u|->t^3) : true

==================================================================
Ltrc2-4a) Polynomial image: entries of h1..h4 lie in F3[u]
==================================================================

Goal:
  Certify rho(Gamma^circ) <= SL_3(F3[u]) by checking that the kernel generators 
h1..h4 have polynomial entries (denominator 1 in F3(u)).

Certificate:
  For each entry x in each h_i, compute Denominator(x) in the function field 
Ku=F3(u).
  Check Denominator(x)=1 for all entries, hence x in F3[u].

Checks:
  All entries of h1..h4 have denominator 1? true

==================================================================
Ltrc2-5) Witness words for E_ij(u^2) and E_ij(u^3) in all six roots
==================================================================

Goal:
  For each root (i,j) with i!=j, give explicit words in h1..h4 yielding 
E_ij(u^2) and E_ij(u^3).

Certificate:
  Hardcode 12 signed-index sequences for the Lt/Ltrc1.m convention and rewrite 
them to the NEW h1..h4 convention.
  Evaluate each rewritten word in SL(3,Ku), certify it is a transvection in the 
desired root group, and extract the parameter.

root <1, 2>
  w(u^2) signed-seq = [ 3, -2, -4, 3, 1, 4, 2, -1, -3, 1, -2, -4, -1, -3, 4, 2 ]
  w(u^2) expanded   = h3 * h2^-1 * h4^-1 * h3 * h1 * h4 * h2 * h1^-1 * h3^-1 * 
h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h4 * h2
  w(u^3) signed-seq = [ 3, 1, 3, -1, 4, 3, 2, -1, -3, -2, -3, -4, 1, -3, -2, -4,
3, 1, 3, 1, 4, 2, -1, -3, -1, -1, 4, 3, 2, 3, 1, -2, -3, -4, 1, 1, -2, -4, -1, 
-3, -1, -3, 4, 2 ]
  w(u^3) expanded   = h3 * h1 * h3 * h1^-1 * h4 * h3 * h2 * h1^-1 * h3^-1 * 
h2^-1 * h3^-1 * h4^-1 * h1 * h3^-1 * h2^-1 * h4^-1 * h3 * h1 * h3 * h1 * h4 * h2
* h1^-1 * h3^-1 * h1^-1 * h1^-1 * h4 * h3 * h2 * h3 * h1 * h2^-1 * h3^-1 * h4^-1
* h1 * h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h1^-1 * h3^-1 * h4 * h2

Checks:
  u^2: transvection=true, root=<1, 2>, parameter=u^2
  u^3: transvection=true, root=<1, 2>, parameter=u^3
  OK (len u^2 = 16, len u^3 = 44)

root <2, 3>
  w(u^2) signed-seq = [ 3, -1, 4, 3, -4, -2, -3, -4, 1, -3, 4, 2, 3, 1, 3, 1, 3,
-1, 4, 3, 2, -1, -3, -1, -3, -2, -3, -4, 1, -3, -2, -4, 3, -1, 4, 3, 2, 4, 2, 3,
1, 3, 1, -2, -3, -4, 1, -3, -1, -3, -1, -3 ]
  w(u^2) expanded   = h3 * h1^-1 * h4 * h3 * h4^-1 * h2^-1 * h3^-1 * h4^-1 * h1 
* h3^-1 * h4 * h2 * h3 * h1 * h3 * h1 * h3 * h1^-1 * h4 * h3 * h2 * h1^-1 * 
h3^-1 * h1^-1 * h3^-1 * h2^-1 * h3^-1 * h4^-1 * h1 * h3^-1 * h2^-1 * h4^-1 * h3 
* h1^-1 * h4 * h3 * h2 * h4 * h2 * h3 * h1 * h3 * h1 * h2^-1 * h3^-1 * h4^-1 * 
h1 * h3^-1 * h1^-1 * h3^-1 * h1^-1 * h3^-1
  w(u^3) signed-seq = [ 3, -1, 4, 3, -4, -2, -4, -2, -3, -4, 1, -3, 4, 2, 4, 2, 
3, -2, -4, 3, 1, 4, 2, -1, -3, 1, -2, -4, -1, -3, 4, 2, 3, -1, 4, 3, -4, 3, 1, 
4, 2, -1, 3, 1, -2, -4, -1, -3, 4, 2, -3, -2, -3, -4, 1, -3, -2, -4, -2, -4, 3, 
-1, 4, 3, 2, 4, 2, 4, 2, 3, -2, -4, 3, 1, 4, 2, -1, -3, 1, -2, -4, -1, -3, 4, 
-3, -4, 1, -3, -2, -4, 3, 1, 4, 2, -1, 3, 1, -2, -4, -1, -3, 4, 2, -3 ]
  w(u^3) expanded   = h3 * h1^-1 * h4 * h3 * h4^-1 * h2^-1 * h4^-1 * h2^-1 * 
h3^-1 * h4^-1 * h1 * h3^-1 * h4 * h2 * h4 * h2 * h3 * h2^-1 * h4^-1 * h3 * h1 * 
h4 * h2 * h1^-1 * h3^-1 * h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h4 * h2 * h3 * 
h1^-1 * h4 * h3 * h4^-1 * h3 * h1 * h4 * h2 * h1^-1 * h3 * h1 * h2^-1 * h4^-1 * 
h1^-1 * h3^-1 * h4 * h2 * h3^-1 * h2^-1 * h3^-1 * h4^-1 * h1 * h3^-1 * h2^-1 * 
h4^-1 * h2^-1 * h4^-1 * h3 * h1^-1 * h4 * h3 * h2 * h4 * h2 * h4 * h2 * h3 * 
h2^-1 * h4^-1 * h3 * h1 * h4 * h2 * h1^-1 * h3^-1 * h1 * h2^-1 * h4^-1 * h1^-1 *
h3^-1 * h4 * h3^-1 * h4^-1 * h1 * h3^-1 * h2^-1 * h4^-1 * h3 * h1 * h4 * h2 * 
h1^-1 * h3 * h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h4 * h2 * h3^-1

Checks:
  u^2: transvection=true, root=<2, 3>, parameter=u^2
  u^3: transvection=true, root=<2, 3>, parameter=u^3
  OK (len u^2 = 52, len u^3 = 104)

root <3, 1>
  w(u^2) signed-seq = [ -4, -2, -4, 3, 1, 4, 2, -1, -3, 4, 3, 1, -2, -4, -1, -3,
4, 2 ]
  w(u^2) expanded   = h4^-1 * h2^-1 * h4^-1 * h3 * h1 * h4 * h2 * h1^-1 * h3^-1 
* h4 * h3 * h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h4 * h2
  w(u^3) signed-seq = [ -2, -4, 3, 1, 4, 2, -1, -1, 4, 3, -4, -2, -3, -4, 1, -3,
4, 2, 3, 1, -2, -4, -1, -1, 4, 3, 2, 4, -3, -4, 1, -3 ]
  w(u^3) expanded   = h2^-1 * h4^-1 * h3 * h1 * h4 * h2 * h1^-1 * h1^-1 * h4 * 
h3 * h4^-1 * h2^-1 * h3^-1 * h4^-1 * h1 * h3^-1 * h4 * h2 * h3 * h1 * h2^-1 * 
h4^-1 * h1^-1 * h1^-1 * h4 * h3 * h2 * h4 * h3^-1 * h4^-1 * h1 * h3^-1

Checks:
  u^2: transvection=true, root=<3, 1>, parameter=u^2
  u^3: transvection=true, root=<3, 1>, parameter=u^3
  OK (len u^2 = 18, len u^3 = 32)

root <1, 3>
  w(u^2) signed-seq = [ 3, -2, -4, 3, 1, 4, 2, -1, -3, 1, -2, -4, -1, -3, 4, 2, 
3, -1, 4, 3, -4, 3, 1, 4, 2, -1, 3, 1, -2, -4, -1, -3, 4, 2, -3, -2, -3, -4, 1, 
-3 ]
  w(u^2) expanded   = h3 * h2^-1 * h4^-1 * h3 * h1 * h4 * h2 * h1^-1 * h3^-1 * 
h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h4 * h2 * h3 * h1^-1 * h4 * h3 * h4^-1 * h3
* h1 * h4 * h2 * h1^-1 * h3 * h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h4 * h2 * 
h3^-1 * h2^-1 * h3^-1 * h4^-1 * h1 * h3^-1
  w(u^3) signed-seq = [ 3, 1, 3, 1, 3, -1, 4, 3, -4, -2, -3, -4, 1, -3, 4, 2, 3,
1, 3, -1, 4, 3, 2, -1, -3, -2, -3, -4, 1, -3, -2, -4, 3, -1, 4, 3, 2, 4, 2, 3, 
1, -2, -3, -4, 1, -3, -1, -3, -1, -1, 4, 3, 2, -1, -3, -2, -4, -2, -3, -4, 1, 
-3, 4, 2, 3, -1, 4, 3, 2, 3, 1, -2, -3, -4, 1, -3, -1, -3, -2, -4, 3, -1, 4, 3, 
2, 4, -3, -4, 1, -3 ]
  w(u^3) expanded   = h3 * h1 * h3 * h1 * h3 * h1^-1 * h4 * h3 * h4^-1 * h2^-1 *
h3^-1 * h4^-1 * h1 * h3^-1 * h4 * h2 * h3 * h1 * h3 * h1^-1 * h4 * h3 * h2 * 
h1^-1 * h3^-1 * h2^-1 * h3^-1 * h4^-1 * h1 * h3^-1 * h2^-1 * h4^-1 * h3 * h1^-1 
* h4 * h3 * h2 * h4 * h2 * h3 * h1 * h2^-1 * h3^-1 * h4^-1 * h1 * h3^-1 * h1^-1 
* h3^-1 * h1^-1 * h1^-1 * h4 * h3 * h2 * h1^-1 * h3^-1 * h2^-1 * h4^-1 * h2^-1 *
h3^-1 * h4^-1 * h1 * h3^-1 * h4 * h2 * h3 * h1^-1 * h4 * h3 * h2 * h3 * h1 * 
h2^-1 * h3^-1 * h4^-1 * h1 * h3^-1 * h1^-1 * h3^-1 * h2^-1 * h4^-1 * h3 * h1^-1 
* h4 * h3 * h2 * h4 * h3^-1 * h4^-1 * h1 * h3^-1

Checks:
  u^2: transvection=true, root=<1, 3>, parameter=u^2
  u^3: transvection=true, root=<1, 3>, parameter=u^3
  OK (len u^2 = 40, len u^3 = 90)

root <2, 1>
  w(u^2) signed-seq = [ 3, -1, 4, 3, 2, -4, -2, -4, 3, 1, 4, 2, -1, -3, 4, 3, 1,
-2, -4, -1, -3, 4, -3, -4, 1, -3, -2, -4, 3, 1, 4, 2, -1, -3, -4, 3, 1, -2, -4, 
-1, -3, 4, 2, 4 ]
  w(u^2) expanded   = h3 * h1^-1 * h4 * h3 * h2 * h4^-1 * h2^-1 * h4^-1 * h3 * 
h1 * h4 * h2 * h1^-1 * h3^-1 * h4 * h3 * h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h4
* h3^-1 * h4^-1 * h1 * h3^-1 * h2^-1 * h4^-1 * h3 * h1 * h4 * h2 * h1^-1 * h3^-1
* h4^-1 * h3 * h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h4 * h2 * h4
  w(u^3) signed-seq = [ 3, -1, 4, 3, -4, 3, 1, 4, 2, -1, -1, 4, 3, -4, -2, -3, 
-4, 1, -3, 4, 2, 3, 1, -2, -4, -1, -1, 4, 3, 2, 4, -3, -4, 1, -3, -2, -4, -2, 
-3, -4, 1, 1, 4, 2, -1, -3, -2, -4, 3, -1, 4, 3, 2, 4, -3, -4, 1, 1, -2, -4, -1,
-3, 4, 2 ]
  w(u^3) expanded   = h3 * h1^-1 * h4 * h3 * h4^-1 * h3 * h1 * h4 * h2 * h1^-1 *
h1^-1 * h4 * h3 * h4^-1 * h2^-1 * h3^-1 * h4^-1 * h1 * h3^-1 * h4 * h2 * h3 * h1
* h2^-1 * h4^-1 * h1^-1 * h1^-1 * h4 * h3 * h2 * h4 * h3^-1 * h4^-1 * h1 * h3^-1
* h2^-1 * h4^-1 * h2^-1 * h3^-1 * h4^-1 * h1 * h1 * h4 * h2 * h1^-1 * h3^-1 * 
h2^-1 * h4^-1 * h3 * h1^-1 * h4 * h3 * h2 * h4 * h3^-1 * h4^-1 * h1 * h1 * h2^-1
* h4^-1 * h1^-1 * h3^-1 * h4 * h2

Checks:
  u^2: transvection=true, root=<2, 1>, parameter=u^2
  u^3: transvection=true, root=<2, 1>, parameter=u^3
  OK (len u^2 = 44, len u^3 = 64)

root <3, 2>
  w(u^2) signed-seq = [ -2, -4, 3, 1, 3, 1, 4, 2, -1, -3, -1, -3 ]
  w(u^2) expanded   = h2^-1 * h4^-1 * h3 * h1 * h3 * h1 * h4 * h2 * h1^-1 * 
h3^-1 * h1^-1 * h3^-1
  w(u^3) signed-seq = [ -2, -4, -2, -4, 3, -2, -4, 3, 1, 4, 2, -1, -3, 1, -2, 
-4, -1, -3, 4, 2, 4, 2, 3, 1, 4, 2, -1, 3, 1, -2, -4, -1, -3, 4, 2, -3 ]
  w(u^3) expanded   = h2^-1 * h4^-1 * h2^-1 * h4^-1 * h3 * h2^-1 * h4^-1 * h3 * 
h1 * h4 * h2 * h1^-1 * h3^-1 * h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h4 * h2 * h4
* h2 * h3 * h1 * h4 * h2 * h1^-1 * h3 * h1 * h2^-1 * h4^-1 * h1^-1 * h3^-1 * h4 
* h2 * h3^-1

Checks:
  u^2: transvection=true, root=<3, 2>, parameter=u^2
  u^3: transvection=true, root=<3, 2>, parameter=u^3
  OK (len u^2 = 12, len u^3 = 36)

All six roots verified for parameters u^2 and u^3.

==================================================================
Ltrc2-6) Quotients at u: mod-(u) image and first congruence layer
==================================================================

Goal:
  Certify the remaining quotient statements in Theorem \ref{thm:arithmetic2}:
    (a) rho(Gamma^circ) modulo (u) is isomorphic to U_+(F3) (upper unipotent of 
SL_3(F3)),
    (b) the first congruence layer at u has size 3^7 and corresponds to a 
7-dimensional F3-subspace of sl_3(F3).

Certificate:
  Reduce the polynomial matrices h1..h4 modulo u (i.e. evaluate u=0) to obtain a
subgroup G0 <= SL_3(F3).
  Check |G0|=27 and exhibit an explicit monomial conjugator in GL_3(F3) sending 
G0 to U_+(F3).
  Reduce h1..h4 modulo u^2 (truncate to degree <=1) to obtain lifts in 
SL_3(F3[u]/(u^2)).
  Compute the 3-group kernel size from the order ratio and compute the induced 
Lie subspace by extracting the u-coefficient from cubes and conjugates.

mod-u image in SL_3(F3):

Checks:
  |G0| = 27
  |U_+(F3)| = 27

Checks:
  G0 is conjugate (by a monomial matrix) to U_+(F3)? true

Conjugator P in GL_3(F3) with P^-1*G0*P = U_+(F3) =
[0 1 0]
[0 0 1]
[1 0 0]

Checks:
  |image mod u^2| (enumerated) = 59049
  |image mod u| = 27
  kernel size |(image∩K1)/K2| (enumerated) = 2187
  order ratio |image mod u^2|/|image mod u| = 2187
  dim(Lie subspace in sl_3(F3)) = 7

Checks:
  All basis Lie matrices have trace 0? true

A basis for the certified 7-dimensional Lie subspace (as 3x3 matrices over F3):
[1 0 0]
[0 0 0]
[0 0 2]
[0 1 0]
[0 0 0]
[0 0 0]
[0 0 1]
[0 0 0]
[0 0 0]
[0 0 0]
[1 0 0]
[0 0 0]
[0 0 0]
[0 1 0]
[0 0 2]
[0 0 0]
[0 0 1]
[0 0 0]
[0 0 0]
[0 0 0]
[1 0 0]

Certified (u)/(u^2) layer: an F3-subspace of sl_3(F3) of dimension 7.

==================================================================
char3cert complete: all checks passed
==================================================================

